Minimax Observers for Linear DAEs

In this note we construct minimax observers for linear stationary DAEs with bounded uncertain inputs, given noisy measurements. We prove a new duality principle and show that a finite (infinite) horizon minimax observer exists if and only if the DAE is $\ell$-impulse observable ($\ell$-detectable) . Remarkably, the regularity of the DAE is not required.

==> anc/A_matrix.txt <==
-0.297,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,1.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-0,-0.825,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,0,2.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-0,-0,-1.617,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,0,0,3.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-0,-0,-0,-2.673,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,0,0,0,4.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-0,-0,-0,-0,-3.993,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,0,0,0,0,5.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-0,-0,-0,-0,-0,-5.577,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,0,0,0,0,0,6.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-0,-0,-0,-0,-0,-0,-7.425,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,0,0,0,0,0,0,7.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-0,-0,-0,-0,-0,-0,-0,-9.537,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,0,0,0,0,0,0,0,8.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-0,-0,-0,-0,-0,-0,-0,-0,-11.913,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,0,0,0,0,0,0,0,0,9.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-0,-0,-0,-0,-0,-0,-0,-0,-0,-14.553,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,0,0,0,0,0,0,0,0,0,10.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-17.457,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,0,0,0,0,0,0,0,0,0,0,11.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-20.625,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,0,0,0,0,0,0,0,0,0,0,0,12.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-24.057,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,0,0,0,0,0,0,0,0,0,0,0,0,13.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-27.753,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,0,0,0,0,0,0,0,0,0,0,0,0,0,14.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-31.713,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,15.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-35.937,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-40.425,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,17.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-45.177,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,18.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-50.193,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,19.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-55.473,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-61.017,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,21.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-66.825,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,22.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-72.897,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-79.233,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,24.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-85.833,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,25.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-92.697,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,26.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-99.825,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,27.5,0,0,0,0,0,0,0,0,0,0,0,0,0
-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-107.22,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28.5,0,0,0,0,0,0,0,0,0,0,0,0
-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-114.87,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,29.5,0,0,0,0,0,0,0,0,0,0,0
-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-122.79,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,30.5,0,0,0,0,0,0,0,0,0,0
-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-130.98,-0,-0,-0,-0,-0,-0,-0,-0,-0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,31.5,0,0,0,0,0,0,0,0,0
-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-139.43,-0,-0,-0,-0,-0,-0,-0,-0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32.5,0,0,0,0,0,0,0,0
-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-148.14,-0,-0,-0,-0,-0,-0,-0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,33.5,0,0,0,0,0,0,0
-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-157.11,-0,-0,-0,-0,-0,-0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,34.5,0,0,0,0,0,0
-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-166.35,-0,-0,-0,-0,-0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,35.5,0,0,0,0,0
-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-175.86,-0,-0,-0,-0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,36.5,0,0,0,0
-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-185.62,-0,-0,-0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,37.5,0,0,0
-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-195.66,-0,-0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,38.5,0,0
-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-205.95,-0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,39.5,0
-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-0,-216.51,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,40.5
1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0


==> anc/Aa_matrix.txt <==
-2.3485,-1.3002e-12,0.022785,9.4509e-13,8.1691e-12,5.822e-13,0.011654,-3.7293e-13,-0.99913,-2.4362e-12,-1.0323,1.3059
-3.5443e-13,-8.5928,-1.7028e-12,-0.035684,1.0348,-0.17021,2.8538e-10,-0.14365,1.1121e-11,-13.597,-1.0176e-13,8.8973e-13
0.043205,-1.6113e-12,-0.28556,2.6336e-14,2.7594e-13,1.9254e-13,0.47666,-3.9618e-14,-0.17452,6.5764e-12,-0.012481,0.11614
9.5155e-13,0.38706,1.453e-13,-1.6171,0.089212,0.063313,-1.0098e-11,-1.0563,9.2104e-13,0.49362,-2.6135e-13,-1.6466e-13
5.4257e-12,0.98453,9.5202e-13,-0.094942,-3.4356,-1.6494,-1.2329e-10,-0.35157,4.7408e-11,5.1528,1.4284e-12,-4.1167e-12
4.0758e-13,0.050337,3.5144e-13,-0.22101,-1.7534,-2.8795,-1.777e-11,-1.5814,-9.3413e-12,0.58908,-2.2302e-14,6.0863e-13
-0.17007,2.853e-10,0.48404,-5.4741e-13,-1.1834e-10,-7.9388e-12,-2.8546,-2.061e-12,0.99089,5.7851e-10,-0.061007,1.1216
-3.9801e-13,0.17687,4.5685e-14,-1.1834,-0.23038,-1.5669,-9.8153e-12,-2.6514,-1.0621e-12,0.4175,-1.2807e-12,8.1137e-13
-0.65448,8.1897e-12,-0.2593,-4.3408e-13,4.5501e-11,-9.7487e-12,1.7726,-2.5408e-12,-10.072,7.8812e-11,-0.17381,0.3121
-3.8687e-12,-13.655,6.5163e-12,0.015017,5.2324,0.16404,5.8112e-10,0.037453,6.8398e-11,-30.013,-1.3119e-12,2.4409e-11
-0.97196,3.6439e-13,-0.033428,-2.521e-13,5.6658e-13,3.0353e-13,0.052904,-1.0815e-12,-0.045362,1.1657e-12,-1.4296,0.020775
1.3235,2.275e-12,0.15351,-8.5379e-14,-9.7895e-12,2.5712e-13,0.99188,7.933e-13,1.0242,2.4682e-11,0.17799,-2.3165


==> anc/Ag_matrix.txt <==
-10.415,-0.10786,-0.42776,-1.2103e-13,4.0304e-14,1.3899e-14,-0.081407,-1.7524e-13,1.1919e-15,-8.456e-14,-1.0572,0.026242
7.3077e-16,-1.3512,-4.3213e-16,-1.8231e-15,-6.7338e-16,-4.6589e-16,0.048812,2.9521e-15,-6.6227e-15,9.1739e-16,-1.0662e-15,-0.015668
2.217e-15,0.075709,-2.6071,3.9513e-15,2.3194e-15,2.8305e-15,0.0031481,-8.382e-15,2.4828e-15,-8.676e-15,1.4947e-15,-0.0012097
-2.1973e-16,-2.3291e-14,-4.6727e-17,-5.4588,0.24638,0.19475,-3.9647e-15,-0.35543,1.6281e-15,-0.092293,2.9263e-16,3.807e-15
9.6154e-16,-2.8384e-16,2.8112e-16,-2.4828e-16,-1.8679,0.047673,7.6407e-16,-7.4416e-17,6.9995e-15,-0.026561,-1.0819e-15,-6.0069e-16
-2.9472e-16,2.9102e-16,3.9749e-16,1.0338e-15,-3.4841e-16,-0.86682,-5.0716e-16,5.7498e-16,-1.2761e-14,1.928e-15,1.1893e-15,3.6823e-16
-1.516e-15,2.9824e-15,-1.5148e-15,1.973e-15,3.1725e-15,-8.0268e-17,-0.51129,-2.5836e-15,5.3389e-15,-5.4544e-16,-9.5703e-17,6.9453e-16
1.0555e-16,-1.057e-16,-3.6858e-16,-7.0873e-16,-0.1365,0.00021681,9.9782e-17,-3.3677,7.4351e-15,-0.04718,-1.0959e-15,-6.3506e-16
6.4415e-12,3.3579e-13,-6.8109e-13,-0.52101,0.16877,0.076459,1.1794e-13,-0.61757,-37.413,-0.32361,-5.2222e-12,-2.4309e-14
-6.0667e-16,2.2074e-16,-3.3106e-16,-7.8284e-16,4.0853e-16,0.061641,-4.4622e-16,1.317e-15,7.8339e-15,-0.21533,1.7922e-15,2.7371e-16
2.384e-15,0.11739,0.06747,-9.2552e-14,4.7418e-14,3.204e-14,0.080903,-9.6788e-14,-6.8036e-15,-4.7587e-14,-4.3578,-0.025543
-2.5502e-15,6.7299e-16,6.3731e-16,2.563e-15,-1.9895e-15,-4.9608e-16,0.028658,4.0533e-15,1.7243e-14,9.0303e-16,-6.4391e-17,-0.064286


==> anc/Ao_matrix.txt <==
-47.14,-7.112,-11.511,1.0592e-12,-3.4576e-12,2.688e-12,-3.5782,-4.0384e-13,-1.9279e-11,5.1437e-12,21.06,1.1231
-2.7313,-10.644,-4.493,8.8383e-14,-5.837e-13,2.826e-13,-2.9178,-1.0422e-13,-1.6695e-12,4.0139e-13,3.5504,0.88815
-5.3006,-6.353,-17.781,-1.8614e-12,7.7758e-13,-4.2027e-14,-3.0365,5.0385e-13,-5.8873e-12,-1.6204e-13,8.2512,0.95546
-2.808e-12,-1.2274e-12,-1.9832e-12,-67.483,45.922,-23.341,-3.3016e-13,11.17,-2.5165,-45.67,-1.7734e-12,5.2808e-13
-2.9962e-14,4.9248e-14,3.9834e-14,14.046,-31.917,3.4115,3.0116e-14,-8.4641,-0.11778,6.8179,1.2148e-12,-1.4275e-13
1.4269e-13,4.4663e-14,1.172e-13,1.4784,-2.4773,-10.506,8.8782e-14,3.2781,0.28831,-4.2627,-1.7736e-13,-1.5005e-14
-1.0548,-1.6114,-1.3291,-4.0898e-14,-9.7246e-14,1.3923e-13,-5.2969,-6.1041e-14,-6.4854e-13,1.9668e-13,1.2628,0.92667
-3.7696e-13,4.9856e-15,-1.4493e-13,-6.3555,-4.5094,7.0581,-2.985e-14,-33.596,-1.0448,-5.9608,1.0259e-12,-5.8826e-15
-4.9486e-11,-1.2192e-11,-1.932e-11,-19.542,22.626,-5.8877,-6.1495e-12,10.841,-63.063,-5.5971,3.0226e-11,2.085e-12
-6.2716e-13,-1.4288e-13,-2.1814e-13,-2.3553,0.84676,-2.3793,-1.5943e-14,-0.60895,-0.53042,-11.081,1.4493e-13,5.2055e-14
12.763,6.2823,11.285,-9.8628e-12,1.2235e-11,-5.5153e-12,3.1267,5.5758e-12,3.1038e-13,-7.605e-12,-27.087,-0.98632
0.22868,0.094467,0.14143,1.0194e-13,-6.3873e-14,1.2785e-14,0.24347,-8.3815e-16,1.3686e-13,7.2395e-14,-0.23686,-1.359


==> anc/Ba_matrix.txt <==
-0.18553,3.2587e-13,-0.1827,1.5262e-13,-0.53073,8.6058e-13,-0.70257,-6.9975e-13,-0.26354,-1.9766e-13,-0.028467,-9.7272e-14,3.6615e-14,-2.7016e-14
2.2638e-14,-0.10704,4.1927e-15,-0.14326,-4.7372e-14,0.22264,-7.3497e-14,0.17674,-1.4281e-13,-0.35588,-2.9351e-13,0.25314,0.28306,-0.032834
-0.38379,-6.4736e-17,0.22905,-2.4093e-17,0.14697,3.6158e-17,-0.088394,-3.592e-17,0.051834,-1.6216e-16,-0.033049,1.9516e-15,4.7559e-14,1.1254e-14
-5.2421e-13,-0.51627,-1.693e-12,0.84313,1.7229e-12,0.63619,9.0769e-13,-0.27282,2.7502e-13,-0.072362,5.8502e-14,0.033356,0.0066404,0.010375
4.9373e-13,0.19646,-5.5324e-13,0.26547,1.5208e-12,-0.11666,1.0446e-12,-0.096022,6.0751e-12,-0.48089,4.5167e-12,-0.14566,-0.03478,-0.2196
-2.7308e-13,-0.29407,-2.2297e-13,-0.11598,-1.9761e-13,0.0035539,8.046e-13,-0.59824,9.7784e-13,-0.35864,1.7328e-13,0.1835,-0.045512,0.18952
-0.13696,-1.0685e-12,0.033007,-1.4362e-12,-0.12073,2.2204e-12,0.15056,1.7802e-12,-0.42448,-3.5297e-12,0.22976,1.9856e-12,-1.158e-11,-3.6167e-12
2.2325e-13,0.30721,2.5772e-13,0.069493,5.7265e-13,0.67683,8.5311e-13,-0.57008,3.5295e-13,-0.16262,2.9657e-14,-0.083455,0.020123,-0.024194
-0.0025817,1.4326e-12,0.05509,2.0543e-12,-0.13649,-9.072e-13,-0.19564,-1.0469e-12,-0.57242,-3.9814e-12,-0.65935,-1.0927e-12,-7.9636e-13,-1.7721e-12
-2.807e-12,0.081715,6.9579e-13,0.11258,-2.6132e-12,-0.12582,2.9874e-12,-0.10769,-9.1375e-12,0.084819,4.1834e-12,-0.11783,0.55906,0.14064
0.24321,-1.1623e-12,0.77089,1.8641e-12,-0.75882,1.3655e-12,-0.3842,-5.6335e-13,-0.11636,-1.4695e-13,-0.030512,7.7221e-14,2.2621e-14,2.3857e-14
-0.20088,4.1939e-13,-0.13015,1.662e-13,-0.18321,-6.0639e-14,0.50179,9.4495e-13,0.42433,5.5122e-13,-0.049405,-2.6972e-13,-2.0887e-16,-2.9755e-13


==> anc/Bg_matrix.txt <==
0.0086403,9.3415e-15,0.063064,-1.7008e-14,-0.18568,-3.1849e-14,-0.38655,4.0824e-14,-0.60953,2.7991e-14,-0.66532,-2.2935e-14,-4.8884e-13,-1.1535e-13
0.073357,3.3274e-17,0.39599,-1.4927e-15,-0.67947,-9.5198e-16,0.11694,-1.1921e-15,-0.11106,-2.677e-17,-0.012527,-4.7451e-16,-2.6086e-15,-7.1479e-17
0.042158,2.0226e-15,0.24999,1.3716e-15,-0.57186,6.6358e-15,-0.62421,-9.8637e-15,0.18697,4.6215e-15,-0.079549,-2.34e-15,-1.4337e-14,-2.2844e-15
1.551e-15,-0.019895,1.4939e-14,0.1143,-4.2584e-14,0.33602,-8.1287e-14,-0.64566,-9.4778e-14,-0.68056,-4.263e-14,0.082458,0.03152,-0.021782
4.3862e-16,0.15545,-1.3164e-15,-0.4594,5.1501e-15,-0.60853,3.1514e-15,-0.18317,2.5851e-15,0.15238,1.4195e-14,-0.072177,-0.044596,0.17049
3.625e-16,0.25544,9.0854e-16,-0.69065,1.523e-15,0.081069,1.2496e-15,0.084391,2.0659e-15,0.027663,7.9163e-15,0.16343,-0.019958,0.036895
0.12101,1.1473e-15,0.67826,2.9746e-15,0.036617,2.2915e-15,-0.070132,-7.8467e-16,-0.033452,3.4304e-16,-0.0093048,-2.8985e-15,-9.3489e-16,-1.7499e-15
-1.8851e-15,-0.10031,-9.9886e-15,0.36175,2.2903e-14,0.67029,3.3517e-14,-0.59092,8.2489e-15,0.19328,-4.5053e-14,-0.068426,-0.0089369,0.13945
1.0113e-14,0.0091211,6.3939e-14,-0.012713,-1.6542e-13,-0.021396,-3.1474e-13,0.0215,-4.8533e-13,0.0081612,-6.0922e-13,0.020703,0.62498,0.13976
-1.9507e-15,-0.63574,2.1952e-15,0.026152,-8.5238e-16,0.048123,-2.1232e-15,-0.046653,-2.8744e-15,-0.029,-1.4175e-14,0.31161,-0.048367,0.18924
-0.016505,1.2897e-14,-0.12021,-1.9622e-14,0.3476,-1.895e-14,0.63542,-1.7525e-14,0.59459,-6.685e-14,-0.20875,8.8689e-15,-3.9253e-14,-1.9925e-14
-0.5271,3.3515e-15,-0.058358,-1.3861e-15,0.022646,-1.7222e-15,0.019033,1.0121e-15,0.010498,7.9874e-16,0.0030231,-8.5026e-16,1.5501e-17,3.6486e-16


==> anc/Bo_matrix.txt <==
-1.9e-11,-1.1575e-11
-2.0037e-12,-2.5549e-12
1.0174e-12,2.5742e-12
179.85,163.15
-48.787,-99.988
19.72,-0.47113
-8.0782e-13,-5.2538e-13
-15.218,-73.086
46.342,97.14
24.059,-5.1799
3.8691e-11,5.248e-11
-2.1868e-13,-1.5373e-13


==> anc/Ca_matrix.txt <==
0.13251,-9.1821e-14,0.35292,9.231e-13,2.2815e-13,3.7472e-13,0.1227,-1.6604e-13,-0.079069,2.3658e-12,-0.42121,0.24194
-1.483e-13,0.17218,1.2754e-14,0.71404,-0.12194,0.35726,-7.5247e-13,-0.1715,-8.1e-13,0.018937,1.591e-12,-5.2567e-13
-0.023602,-1.7567e-13,-0.26979,1.948e-12,2.1935e-12,3.6567e-13,-0.069786,-9.5487e-15,-0.23798,-1.82e-12,-0.87806,0.16369
4.5964e-13,0.00011363,2.3632e-14,0.90387,0.35797,-0.0063684,-4.6099e-12,0.3229,2.8437e-12,0.28171,1.9814e-12,-1.8802e-14
-0.71656,-3.1391e-13,0.15001,1.665e-12,3.6269e-12,8.7125e-14,-0.12363,8.1367e-13,-0.38873,-3.2304e-12,-0.72523,-0.07414
1.0774e-12,0.42549,3.4951e-14,0.595,-0.016666,0.21644,-2.5518e-12,0.86234,-1.3927e-14,0.12225,1.2606e-12,-3.9494e-13
-0.75412,-4.2616e-13,-0.096643,7.3421e-13,3.6687e-12,1.1195e-12,0.13801,9.3974e-13,-0.50492,1.9881e-12,-0.30282,0.6095
7.704e-13,0.093921,4.6933e-14,0.21196,0.24556,0.78124,-8.2093e-12,0.63458,2.3161e-12,0.44329,4.2289e-13,-1.2246e-12
-0.2335,-5.6939e-13,0.047985,1.3694e-13,8.4432e-12,1.116e-12,-0.3903,3.3452e-13,-0.86648,-9.3194e-12,-0.052725,0.42236
1.9278e-13,0.65232,6.0079e-14,0.03265,0.53821,0.40968,-5.181e-12,0.16168,4.4575e-12,0.34346,5.8657e-14,-6.2784e-13
0.0026201,-7.1767e-13,-0.040027,-1.1691e-15,5.2025e-12,1.6746e-13,0.28637,5.7433e-15,-0.7508,4.4702e-12,6.3041e-05,-0.086389
-2.9918e-16,0.26576,7.4556e-14,-6.3028e-06,-0.093383,-0.0053578,-1.1868e-11,-0.00023102,-7.4543e-13,0.55386,-2.8674e-17,7.8579e-15
-0.00018285,-4.7137e-13,0.0027934,9.3955e-17,-1.7985e-13,-1.183e-15,-0.019986,5.8916e-17,0.052397,-1.3987e-12,-4.3995e-06,0.006029
-3.4494e-16,0.30624,8.5915e-14,-7.2627e-06,-0.10761,-0.0061739,-1.3675e-11,-0.00026621,-8.589e-13,0.63822,-3.3046e-17,9.0599e-15
-0.00023465,-7.9274e-13,0.0035847,1.2502e-16,-1.6479e-13,2.2898e-15,-0.025647,2.2372e-16,0.06724,-2.1864e-12,-5.6458e-06,0.0077368
-3.3376e-16,0.29592,8.3027e-14,-7.018e-06,-0.10398,-0.0059658,-1.3214e-11,-0.00025724,-8.2984e-13,0.61671,-3.1943e-17,8.7462e-15
-0.00021657,-1.0226e-12,0.0033085,1.2229e-16,-4.9879e-14,7.9629e-15,-0.023671,4.7017e-16,0.06206,-2.6242e-12,-5.2108e-06,0.0071407
-2.8861e-16,0.25588,7.1793e-14,-6.0685e-06,-0.089911,-0.0051586,-1.1426e-11,-0.00022243,-7.1756e-13,0.53327,-2.7621e-17,7.5959e-15
-0.00017002,-1.1352e-12,0.0025973,1.0389e-16,7.7656e-14,1.2963e-14,-0.018583,6.5104e-16,0.04872,-2.7529e-12,-4.0907e-06,0.0056058
-2.2863e-16,0.20176,5.6623e-14,-4.7848e-06,-0.070893,-0.0040674,-9.0096e-12,-0.00017538,-5.6546e-13,0.42047,-2.1804e-17,5.9974e-15
0.00011939,1.1124e-12,-0.001824,-8.0432e-17,-1.653e-13,-1.5457e-14,0.01305,-7.3253e-16,-0.034214,2.5902e-12,2.8727e-06,-0.0039367
-1.6501e-16,0.14579,4.0913e-14,-3.4575e-06,-0.051227,-0.0029391,-6.5104e-12,-0.00012673,-4.0867e-13,0.30383,-1.5751e-17,4.3365e-15
-7.6202e-05,-9.7394e-13,0.0011641,5.7594e-17,1.9825e-13,1.5183e-14,-0.0083289,6.9899e-16,0.021836,-2.2033e-12,-1.8335e-06,0.0025125
1.0947e-16,-0.09643,-2.7066e-14,2.2869e-06,0.033883,0.001944,4.3062e-12,8.3825e-05,2.702e-13,-0.20096,1.0426e-17,-2.8729e-15
4.4272e-05,7.6511e-13,-0.00067635,-3.8187e-17,-1.852e-13,-1.2835e-14,0.004839,-5.8213e-16,-0.012687,1.6953e-12,1.0652e-06,-0.0014598
6.6146e-17,-0.058064,-1.6301e-14,1.377e-06,0.020402,0.0011706,2.5929e-12,5.0474e-05,1.6262e-13,-0.12101,6.2836e-18,-1.7477e-15
-2.3267e-05,-5.3855e-13,0.00035545,2.3305e-17,1.4527e-13,9.4913e-15,-0.0025431,4.2811e-16,0.0066674,-1.1753e-12,-5.5982e-07,0.00076716
3.5958e-17,-0.031527,-8.8517e-15,7.477e-07,0.011078,0.0006356,1.4079e-12,2.7406e-05,8.8296e-14,-0.065704,3.4128e-18,-9.468e-16
1.092e-05,3.3666e-13,-0.00016683,-1.2928e-17,-9.7664e-14,-6.1405e-15,0.0011936,-2.7803e-16,-0.0031294,7.2648e-13,2.6276e-07,-0.00036007
1.7428e-17,-0.015214,-4.2728e-15,3.6082e-07,0.005346,0.00030672,6.7942e-13,1.3226e-05,4.2579e-14,-0.031707,1.6488e-18,-4.5437e-16
-4.4852e-06,-1.8435e-13,6.852e-05,6.4025e-18,5.6303e-14,3.4448e-15,-0.00049023,1.5876e-16,0.0012853,-3.944e-13,-1.0792e-07,0.00014789
7.3257e-18,-0.0063855,-1.7935e-15,1.5144e-07,0.0022437,0.00012873,2.8516e-13,5.5508e-06,1.7873e-14,-0.013308,6.9226e-19,-2.0112e-16
8.4618e-05,-4.0923e-13,-0.0012927,-2.8601e-17,3.0367e-13,1.32e-14,0.0092488,5.1423e-16,-0.024248,-6.6018e-13,2.036e-06,-0.00279
-5.1406e-17,0.012802,4.1566e-15,-3.0361e-07,-0.0044983,-0.00025809,-5.7569e-13,-1.1129e-05,-2.53e-14,0.02668,-2.2714e-18,1.6007e-15
-0.00032037,8.6723e-13,0.0048943,1.2446e-16,-9.1002e-13,-3.6198e-14,-0.035016,-1.3746e-15,0.091804,1.0779e-12,-7.7083e-06,0.010563
2.3407e-17,-0.065115,-1.7505e-14,1.5443e-06,0.02288,0.0013127,2.9023e-12,5.6604e-05,1.9694e-13,-0.1357,5.825e-18,-2.7329e-16
2.9758e-05,2.7569e-13,-0.00045461,-2.0009e-17,-4.0647e-14,-3.8144e-15,0.0032525,-1.8589e-16,-0.0085273,6.423e-13,7.1599e-07,-0.00098117
-1.4985e-16,0.12036,3.3985e-14,-2.8545e-06,-0.042293,-0.0024265,-5.3764e-12,-0.00010463,-3.3348e-13,0.25084,-1.3332e-17,4.0192e-15
-0.00040693,-4.0503e-13,0.0062168,1.9382e-16,-6.2654e-13,-1.5598e-14,-0.044478,-4.4172e-16,0.11661,-1.7707e-12,-9.7912e-06,0.013418
1.0755e-16,-0.089267,-2.5151e-14,2.1171e-06,0.031367,0.0017996,3.987e-12,7.7599e-05,2.4836e-13,-0.18604,9.8012e-18,-2.8637e-15
-0.082406,-1.0636e-13,0.0024153,4.261e-13,8.7837e-13,1.317e-13,-0.0044097,9.3132e-14,-0.10465,-3.078e-13,-0.18899,0.056815
3.6994e-13,0.11738,1.0348e-14,0.57555,0.14258,0.20764,-1.0772e-12,0.26953,1.2151e-12,0.078309,1.2574e-12,-3.3918e-13
-0.66908,-6.5883e-13,-0.10365,2.3008e-12,6.3557e-12,8.4147e-13,-0.093729,7.7554e-13,-0.73029,-3.3325e-12,-1.0138,0.32563
1.7644e-12,0.6478,1.1703e-13,1.6073,0.54743,0.67373,-1.6614e-11,1.3698,4.6618e-12,0.89749,3.4668e-12,-1.1309e-12
-2.2024,-1.7086e-12,0.10451,4.0999e-12,1.7662e-11,2.2717e-12,-0.23499,2.6352e-12,-2.0471,-8.4602e-12,-1.7691,0.8558
4.0673e-12,1.9126,2.7159e-13,2.1326,0.83925,2.0472,-3.4402e-11,3.2688,7.6148e-12,1.8155,4.4973e-12,-3.3521e-12
-3.3158,-3.0114e-12,-0.17124,3.7814e-12,3.4001e-11,5.9535e-12,-0.20381,4.1691e-12,-4.0636,-1.0525e-11,-1.5828,2.6892
4.7142e-12,3.0221,5.3929e-13,1.6236,2.2412,4.4761,-7.5591e-11,3.8586,1.9829e-11,4.0527,3.3154e-12,-7.0487e-12
-2.3054,-3.8148e-12,0.10195,2.0131e-12,5.7881e-11,7.5402e-12,-1.4861,3.0905e-12,-6.4714,-3.8916e-11,-0.82472,2.8327
2.9832e-12,6.3423,9.4206e-13,0.80827,3.5736,4.1759,-1.2035e-10,2.4683,3.0257e-11,6.4212,1.5992e-12,-6.4752e-12
-0.90773,-1.0346e-12,-0.081066,7.4577e-13,3.9221e-11,3.5441e-12,0.27568,1.2265e-12,-5.023,3.5941e-12,-0.31111,0.88715
1.5119e-12,6.7132,1.4031e-12,0.36858,0.94344,2.2138,-2.0505e-10,1.2588,8.5758e-12,10.021,7.1857e-13,-3.4118e-12
-0.31346,-3.1148e-11,-0.25259,2.4542e-13,5.4423e-11,2.9527e-12,1.6926,5.5991e-13,-6.2267,-2.9675e-11,-0.092085,-0.13061
-5.492e-14,6.4392,1.8673e-12,0.0044526,-2.2585,-0.13141,-2.8834e-10,-0.0041579,-1.7146e-11,13.437,9.0905e-16,3.7379e-13
-0.016163,-2.2559e-11,0.10466,4.9199e-15,-4.6765e-12,8.3129e-14,-0.752,8.2082e-15,1.9211,-6.2678e-11,-0.0027746,0.23758
-5.6814e-14,9.2323,2.6239e-12,0.0028221,-3.2141,-0.19522,-4.1159e-10,-0.015485,-2.5087e-11,19.199,2.4308e-15,4.1145e-13
-0.013025,-3.7187e-11,0.12933,6.3282e-15,-2.7627e-12,2.701e-13,-0.92686,1.8817e-14,2.4053,-9.6805e-11,-0.0014816,0.28485
-1.9431e-14,10.731,3.0434e-12,0.00036831,-3.8072,-0.20366,-4.8099e-10,0.0037482,-3.0013e-11,22.435,-1.5167e-15,3.6941e-13
-0.040486,3.5725e-11,0.097308,-5.7033e-14,-2.3427e-11,-1.0943e-12,-0.70803,-1.4397e-13,1.6713,5.9783e-11,-0.0097144,0.25287
-2.5623e-14,10.869,3.0579e-12,-0.0018183,-3.8175,-0.21624,-4.8507e-10,-0.0084989,-3.0313e-11,22.634,-3.124e-15,3.4878e-13
0.066059,-9.4149e-11,-0.050482,9.9816e-14,3.7179e-11,2.0803e-12,0.38295,2.5477e-13,-0.66379,-1.8837e-10,0.017667,-0.18779
-1.8174e-13,2.2462,8.3878e-13,0.0072683,-0.75658,-0.042113,-1.0076e-10,0.002125,-2.8336e-12,4.6322,-2.7689e-14,7.4307e-13
-0.043812,7.1662e-11,0.045277,-9.7602e-14,-2.9426e-11,-1.6688e-12,-0.33812,-2.361e-13,0.665,1.4243e-10,-0.011519,0.14904
2.2436e-13,2.5323,4.1755e-13,-0.0076765,-0.88747,-0.072892,-1.108e-10,-0.023407,-1.1469e-11,5.2724,4.7411e-14,-8.2547e-13
0.026535,-4.7549e-11,-0.034529,8.439e-14,2.0204e-11,1.1633e-12,0.25546,1.9183e-13,-0.53815,-9.3869e-11,0.0068576,-0.10502
9.778e-15,-5.7202,-1.5922e-12,0.00037782,1.9936,0.12093,2.5465e-10,0.010749,1.6059e-11,-11.889,-1.8525e-15,-1.4866e-13
-0.014613,2.7178e-11,0.022766,-6.6167e-14,-1.1968e-11,-7.0348e-13,-0.16744,-1.3872e-13,0.36784,5.3219e-11,-0.0037135,0.065621
2.9954e-15,-3.6849,-1.022e-12,-0.0012001,1.2725,0.083898,1.6378e-10,0.011473,1.0267e-11,-7.6488,-9.1746e-15,-9.3532e-14
0.0072403,-1.3133e-11,-0.012971,4.2787e-14,6.0366e-12,3.6565e-13,0.09502,8.6879e-14,-0.21447,-2.5431e-11,0.0018116,-0.036024
1.8809e-15,-2.1034,-5.8264e-13,-0.00083162,0.73371,0.046114,9.3822e-11,0.004477,5.9721e-12,-4.3819,-2.8872e-15,-4.5747e-14
-0.013643,-1.389e-11,-0.0045344,1.7094e-17,5.9475e-12,3.3665e-13,0.027603,1.3752e-14,-0.14794,-2.8367e-11,-0.0038996,0.0077252
1.1214e-14,-0.47283,-1.4195e-13,-5.7766e-05,0.17513,0.0055991,2.1527e-11,-0.0033492,1.3198e-12,-1.0009,3.9294e-15,-4.2284e-14
0.074093,-3.5137e-12,-0.1278,-1.0306e-13,1.4544e-11,2.1042e-13,0.93719,-1.6279e-13,-2.1008,1.2254e-11,0.018622,-0.3584
-9.8208e-14,-1.6922,-2.8521e-13,0.0043616,0.60806,0.035423,7.4487e-11,0.0039998,8.0195e-12,-3.5398,-1.6378e-14,4.7688e-13
-0.1455,7.5423e-11,0.71877,1.5871e-13,-1.1168e-10,-3.7702e-12,-5.1766,8.9975e-14,13.038,4.9281e-11,-0.028722,1.675
2.2067e-13,-1.4973,-5.7508e-13,-0.0082523,0.51649,0.013663,6.779e-11,-0.015332,2.2493e-12,-3.1092,4.3588e-14,-6.4698e-13
0.10197,4.6209e-11,0.015403,-6.9961e-14,-2.1944e-11,-1.3917e-12,-0.074458,-1.7734e-13,0.75349,9.4746e-11,0.028835,-0.096113
-3.5867e-13,8.7481,2.9205e-12,0.013101,-3.0601,-0.15312,-3.939e-10,0.016844,-1.7272e-11,18.224,-6.1987e-14,1.6703e-12
-0.18694,-4.2678e-11,1.1737,8.6907e-14,-1.2613e-10,-3.2487e-12,-8.4351,-2.6016e-14,21.518,-2.6463e-10,-0.03271,2.6714
2.756e-13,-8.2556,-2.651e-12,-0.010143,2.8873,0.15059,3.7092e-10,-0.0099328,1.7975e-11,-17.196,4.6136e-14,-1.2781e-12
-0.19877,1.3797e-13,-0.52938,-1.3845e-12,-3.4229e-13,-5.6248e-13,-0.18405,2.491e-13,0.1186,-3.5487e-12,0.63181,-0.36291
3.7013e-13,-0.43045,-3.1449e-14,-1.7851,0.30484,-0.89315,1.8814e-12,0.42874,2.0238e-12,-0.047342,-3.9773e-12,1.3142e-12
0.082607,6.1348e-13,0.94427,-6.8164e-12,-7.6771e-12,-1.2794e-12,0.24425,3.4028e-14,0.83293,6.369e-12,3.0732,-0.5729
-2.0682e-12,-0.00051136,-1.0659e-13,-4.0674,-1.6109,0.028658,2.0744e-11,-1.453,-1.2798e-11,-1.2677,-8.9165e-12,8.5584e-14
3.9411,1.7251e-12,-0.82504,-9.1578e-12,-1.9949e-11,-4.7721e-13,0.67999,-4.4746e-12,2.138,1.7768e-11,3.9888,0.40777
-7.0024e-12,-2.7657,-2.2706e-13,-3.8675,0.10833,-1.4069,1.6588e-11,-5.6052,8.8126e-14,-0.79464,-8.1923e-12,2.5685e-12
5.6559,3.1955e-12,0.72482,-5.5042e-12,-2.7516e-11,-8.3935e-12,-1.0351,-7.0472e-12,3.7869,-1.491e-11,2.2711,-4.5712
-6.5465e-12,-0.79833,-3.9922e-13,-1.8016,-2.0873,-6.6405,6.978e-11,-5.3939,-1.969e-11,-3.768,-3.5944e-12,1.0412e-11
2.2182,5.4068e-12,-0.45586,-1.2956e-12,-8.0209e-11,-1.0601e-11,3.7078,-3.1775e-12,8.2316,8.8533e-11,0.50089,-4.0125
-2.0213e-12,-6.8494,-6.3087e-13,-0.34283,-5.6512,-4.3016,5.4403e-11,-1.6976,-4.6805e-11,-3.6063,-6.1651e-13,6.5934e-12
-1.2964e-14,-0.40154,-7.9005e-14,0.038944,0.13884,-0.049064,1.1124e-11,-0.016213,1.0545e-12,-0.51047,8.9857e-14,6.8982e-14
1.7891e-13,-0.12539,9.2623e-14,0.0097523,-0.46451,0.14076,-1.8495e-11,0.15471,-3.5414e-12,0.8093,7.9971e-15,-2.1033e-13


==> anc/Cg_matrix.txt <==
-0.10445,-0.17268,-0.13658,-1.5655e-14,9.2581e-16,1.5991e-17,-0.21819,3.3489e-15,-1.9327e-13,-1.8169e-16,0.097595,0.53184
-1.9471e-14,-1.7235e-15,3.749e-15,0.19016,-0.27376,-0.35453,-7.4065e-16,0.23719,0.09029,0.64075,2.012e-14,-3.8134e-15
-0.27505,-0.4706,-0.37008,-4.3192e-14,3.9419e-15,4.4312e-16,-0.65453,9.0894e-15,-5.0123e-13,-7.1846e-15,0.26446,-0.01467
-2.8469e-14,-3.9667e-15,1.2336e-14,0.38674,-0.52378,-0.65755,2.8802e-15,0.48821,0.17777,-0.050636,4.871e-14,-1.3227e-15
-0.47197,-0.62542,-0.61266,-7.5454e-14,8.3361e-15,3.2149e-15,0.11583,1.4512e-14,-8.1808e-13,-7.8975e-15,0.48076,-0.0028894
-4.2864e-14,-4.3841e-15,2.0975e-14,0.65965,-0.56654,0.14757,1.144e-15,0.70197,0.26399,0.020828,8.5735e-14,-1.6529e-15
-0.70689,0.18838,-0.551,-1.0985e-13,6.5134e-15,2.9471e-15,-0.043275,1.5175e-14,-1.1548e-12,-1.1189e-14,0.68883,0.0086457
-4.7334e-14,-3.5498e-15,2.6646e-14,0.94307,0.21881,-0.074011,-7.8052e-16,0.49562,0.36638,0.031109,1.5471e-13,-9.037e-16
-0.89361,-0.091382,0.25889,-1.0856e-13,5.9511e-15,3.1988e-15,-0.018214,-1.791e-14,-1.4656e-12,-1.3886e-14,0.51656,0.0053749
-2.5927e-14,-6.299e-15,1.6859e-14,0.82059,-0.16814,-0.028158,-2.0216e-15,-0.29086,0.49094,0.012085,2.1998e-13,-5.8651e-16
-0.75036,0.0024211,-0.071798,-3.7806e-14,1.4369e-14,6.9543e-15,-0.0018973,-6.2325e-14,-1.5869e-12,-2.3144e-14,-0.29425,0.00062893
7.0984e-15,-7.9927e-15,2.9071e-14,0.010866,-0.0030667,-0.0014095,-2.0562e-15,0.011669,0.62117,0.0054576,1.689e-13,2.8511e-16
0.052366,-0.00016897,0.0050107,-1.8686e-14,5.0115e-15,2.2797e-15,0.00013241,-1.8541e-14,-1.108e-12,-9.1032e-15,0.020535,-4.3892e-05
8.2491e-15,-9.2145e-15,3.3509e-14,0.012521,-0.0035338,-0.0016242,-2.3682e-15,0.013446,0.71577,0.0062888,1.9465e-13,3.2519e-16
0.0672,-0.00021683,0.0064301,-3.1652e-14,8.6056e-15,3.9231e-15,0.00016992,-3.2053e-14,-1.861e-12,-1.5516e-14,0.026352,-5.6325e-05
8.0884e-15,-8.914e-15,3.2386e-14,0.012099,-0.0034147,-0.0015694,-2.2796e-15,0.012993,0.69165,0.0060769,1.8812e-13,3.0854e-16
0.062023,-0.00020012,0.0059347,-4.1112e-14,1.1295e-14,5.1624e-15,0.00015683,-4.2347e-14,-2.3975e-12,-2.0311e-14,0.024322,-5.1986e-05
6.9932e-15,-7.6938e-15,2.8012e-14,0.010462,-0.0029527,-0.0013571,-1.9835e-15,0.011235,0.59807,0.0052547,1.6269e-13,2.7585e-16
0.048691,-0.00015711,0.004659,-4.5864e-14,1.2706e-14,5.8168e-15,0.00012312,-4.7846e-14,-2.6592e-12,-2.2761e-14,0.019094,-4.0811e-05
5.8264e-15,-6.0763e-15,2.2106e-14,0.0082493,-0.0023281,-0.00107,-1.5533e-15,0.0088586,0.47156,0.0041432,1.2838e-13,2.1113e-16
-0.034193,0.00011033,-0.0032718,4.5099e-14,-1.256e-14,-5.7566e-15,-8.646e-05,4.7441e-14,2.6042e-12,2.246e-14,-0.013409,2.866e-05
4.1525e-15,-4.3987e-15,1.5987e-14,0.005961,-0.0016823,-0.00077321,-1.1247e-15,0.0064012,0.34075,0.0029939,9.2763e-14,1.4803e-16
0.021823,-7.0416e-05,0.0020882,-3.9577e-14,1.1061e-14,5.0736e-15,5.5182e-05,-4.1866e-14,-2.279e-12,-1.9758e-14,0.008558,-1.8292e-05
-2.8468e-15,2.9117e-15,-1.0581e-14,-0.0039428,0.0011127,0.00051142,7.4136e-16,-0.004234,-0.22538,-0.0019803,-6.1389e-14,-9.6249e-17
-0.012679,4.0911e-05,-0.0012132,3.1142e-14,-8.7246e-15,-4.0041e-15,-3.206e-05,3.3071e-14,1.7898e-12,1.5576e-14,-0.0049721,1.0627e-05
-1.7929e-15,1.7399e-15,-6.3677e-15,-0.0023741,0.00067002,0.00030795,4.5093e-16,-0.0025494,-0.13571,-0.0011924,-3.6992e-14,-6.5418e-17
0.0066634,-2.15e-05,0.00063759,-2.1948e-14,6.1582e-15,2.8276e-15,1.6849e-05,-2.3369e-14,-1.2595e-12,-1.0993e-14,0.002613,-5.5851e-06
-9.7576e-16,9.485e-16,-3.4607e-15,-0.0012891,0.0003638,0.00016721,2.4335e-16,-0.0013843,-0.073688,-0.00064743,-2.0087e-14,-3.3745e-17
-0.0031275,1.0091e-05,-0.00029926,1.3733e-14,-3.8566e-15,-1.7718e-15,-7.9081e-06,1.4649e-14,7.8725e-13,6.889e-15,-0.0012264,2.6214e-06
-5.0058e-16,4.5456e-16,-1.6637e-15,-0.00062208,0.00017556,8.0691e-05,1.16e-16,-0.00066802,-0.03556,-0.00031244,-9.6942e-15,-1.7638e-17
0.0012845,-4.1446e-06,0.00012291,-7.5267e-15,2.1135e-15,9.719e-16,3.2479e-06,-8.0365e-15,-4.3103e-13,-3.7824e-15,0.00050372,-1.0766e-06
-2.0639e-16,1.871e-16,-7.0181e-16,-0.00026109,7.3684e-05,3.3866e-05,5.245e-17,-0.00028037,-0.014925,-0.00013113,-4.0769e-15,-1.013e-17
-0.024234,7.8193e-05,-0.0023188,-1.7002e-14,4.9221e-15,2.2722e-15,-6.1276e-05,-1.8968e-14,-9.5357e-13,-8.6651e-15,-0.0095032,2.0312e-05
1.0941e-14,-4.0724e-16,2.4e-15,0.00052344,-0.00014773,-6.7896e-05,-7.4336e-17,0.0005621,0.029922,0.0002629,1.2281e-14,1.1686e-17
0.09175,-0.00029604,0.0087791,3.6491e-14,-1.0754e-14,-4.9843e-15,0.00023199,4.1849e-14,2.0159e-12,1.8829e-14,0.035979,-7.6902e-05
1.2556e-14,1.9151e-15,-5.7537e-15,-0.0026624,0.00075138,0.00034534,5.3744e-16,-0.002859,-0.15219,-0.0013372,-3.5771e-14,-8.025e-17
-0.0085223,2.7498e-05,-0.00081545,1.1178e-14,-3.1098e-15,-1.4265e-15,-2.1549e-05,1.1752e-14,6.4538e-13,5.5723e-15,-0.003342,7.1431e-06
7.3345e-15,-3.6336e-15,1.3549e-14,0.0049213,-0.0013889,-0.00063835,-9.1648e-16,0.0052848,0.28132,0.0024717,7.809e-14,1.2466e-16
0.11654,-0.00037604,0.011151,-1.5247e-14,3.7276e-15,1.6593e-15,0.00029468,-1.2997e-14,-9.6073e-13,-7.0139e-15,0.045701,-9.7682e-05
-4.4126e-15,2.6985e-15,-9.9611e-15,-0.0036499,0.0010301,0.00047344,6.8192e-16,-0.0039195,-0.20864,-0.0018332,-5.7523e-14,-8.9248e-17
-0.12514,-0.10271,-0.11459,-2.2976e-14,2.278e-15,7.7274e-16,-0.076624,3.3751e-15,-2.6438e-13,-2.9888e-15,0.10183,0.033658
-4.3227e-14,-9.2293e-16,5.1877e-15,0.39994,-0.31956,-0.2703,1.1253e-15,0.35321,0.079615,0.14498,2.1759e-14,-1.8229e-15
-0.86681,-0.55976,-0.68515,-1.2558e-13,1.0576e-14,4.1664e-15,-0.35065,5.2361e-16,-1.7089e-12,-1.861e-14,0.69077,0.0039041
-1.0843e-13,-1.3815e-14,5.3847e-14,1.6014,-0.96233,-0.64301,2.473e-15,1.2914,0.92989,0.045304,2.9795e-13,-3.8084e-15
-2.4404,-0.9827,-1.5738,-3.4372e-13,3.0949e-14,1.3963e-14,-0.0077496,7.6156e-15,-4.3978e-12,-4.5562e-14,1.8898,0.0086653
-2.4349e-13,-2.9261e-14,1.2441e-13,3.8463,-1.3612,-0.053356,1.4346e-16,2.3881,2.1721,0.10831,7.5303e-13,-6.8722e-15
-4.8189,0.013332,-1.7174,-6.352e-13,4.5405e-14,2.3133e-14,-0.15222,-1.5307e-14,-7.8109e-12,-8.2167e-14,3.3346,0.036698
-3.4712e-13,-5.2688e-14,2.2771e-13,6.6914,-0.11557,-0.34371,-9.4083e-15,2.0223,4.3716,0.18764,1.6204e-12,-7.7746e-15
-6.8783,-0.40019,0.45255,-7.6137e-13,5.6133e-14,3.1066e-14,-0.14163,-1.3764e-13,-9.6995e-12,-1.0814e-13,3.2278,0.039208
-2.4793e-13,-9.949e-14,3.3644e-13,7.5245,-1.0036,-0.30703,-2.4175e-14,-0.85038,7.742,0.17447,2.7886e-12,-6.7554e-15
-5.1813,-0.15047,0.00076459,-3.4908e-13,4.0388e-14,2.2806e-14,-0.062242,-1.4712e-13,-2.4403e-12,-6.0627e-14,0.38448,0.017999
5.7468e-14,-1.5034e-13,5.4108e-13,4.2799,-0.61062,-0.1654,-3.6201e-14,-0.50478,11.576,0.16178,3.5894e-12,-1.59e-15
-6.2789,-0.040416,-0.35048,-1.3657e-12,3.976e-13,1.8588e-13,-0.033623,-1.5501e-12,-7.2332e-11,-7.0172e-13,-1.5081,0.01068
1.0487e-12,-2.0636e-13,8.295e-13,0.26504,-0.073792,-0.04341,-4.6122e-14,0.28607,15.065,0.12704,4.5736e-12,4.3506e-15
1.9184,-0.0079021,0.19062,-9.1628e-13,2.4571e-13,1.1159e-13,0.0043499,-9.1834e-13,-5.2963e-11,-4.4156e-13,0.77921,-0.0014551
8.1555e-13,-2.851e-13,1.0926e-12,0.38622,-0.12525,-0.056052,-6.6721e-14,0.38191,21.537,0.18297,6.1802e-12,6.2973e-15
2.4031,-0.0085923,0.2334,-1.5003e-12,4.1024e-13,1.8746e-13,0.0058311,-1.5346e-12,-8.7207e-11,-7.3652e-13,0.95555,-0.0019393
6.5494e-13,-3.3022e-13,1.2314e-12,0.43066,-0.098009,-0.055164,-7.7566e-14,0.50717,25.15,0.22513,7.0356e-12,7.1766e-15
1.6646,-0.011644,0.18515,1.2548e-12,-3.9744e-13,-1.8197e-13,0.0023742,1.5521e-12,8.3366e-11,7.4954e-13,0.75139,-0.00083511
4.4766e-13,-3.2956e-13,1.212e-12,0.44796,-0.12809,-0.051818,-7.8198e-14,0.47422,25.388,0.22646,6.994e-12,7.2782e-15
-0.65278,0.013645,-0.11006,-3.4677e-12,1.0442e-12,4.7578e-13,0.0017242,-4.0159e-12,-2.2009e-10,-1.9354e-12,-0.43742,-0.00048309
3.2343e-12,-1.0953e-13,6.9166e-13,0.11539,-0.044722,-0.016036,-1.726e-14,0.08355,5.2012,0.042455,3.1715e-12,1.7209e-15
0.65769,-0.0096329,0.093916,2.5945e-12,-7.9075e-13,-3.595e-13,-0.00053375,3.0441e-12,1.6753e-10,1.4739e-12,0.37601,0.00011935
-4.2633e-12,-1.8972e-14,-3.3257e-13,0.081314,-0.034339,-0.017146,-1.5955e-14,0.090145,5.9149,0.047107,-7.8981e-13,1.3904e-15
-0.53373,0.0061856,-0.069483,-1.6804e-12,5.193e-13,2.3573e-13,-4.4079e-05,-2.0033e-12,-1.1117e-10,-9.7827e-13,-0.27948,4.8829e-05
-1.2604e-14,1.7168e-13,-6.0562e-13,-0.23756,0.077509,0.031144,4.0908e-14,-0.23517,-13.339,-0.11534,-3.5567e-12,-3.8463e-15
0.3654,-0.0035918,0.044917,9.2308e-13,-2.905e-13,-1.3129e-13,0.00021823,1.1288e-12,6.3548e-11,5.5902e-13,0.18123,-9.0837e-05
2.6618e-15,1.0741e-13,-3.8668e-13,-0.15408,0.056861,0.025405,2.6169e-14,-0.14191,-8.5823,-0.070072,-2.2658e-12,-2.4028e-15
-0.21326,0.0018633,-0.025254,-4.1889e-13,1.3803e-13,6.1495e-14,-0.00019553,-5.3371e-13,-3.0713e-11,-2.6999e-13,-0.10211,7.3824e-05
5.621e-14,6.2979e-14,-2.1482e-13,-0.085567,0.027196,0.014848,1.5234e-14,-0.088009,-4.9141,-0.040496,-1.2794e-12,-1.4105e-15
-0.15022,-0.0020785,-0.0037996,-5.9768e-13,1.6344e-13,7.5903e-14,-0.0011295,-6.2675e-13,-3.2451e-11,-2.8694e-13,-0.018603,0.00035476
-8.6088e-14,1.714e-14,-7.0798e-14,-0.018136,-0.00075546,0.001218,4.0799e-15,-0.02974,-1.1201,-0.011427,-3.7485e-13,-5.0554e-16
-2.0884,0.018824,-0.24968,-2.8601e-13,7.8553e-14,3.8725e-14,-0.0017459,-3.0488e-13,-7.8474e-12,-1.0009e-13,-1.009,0.00067139
3.1025e-12,2.4237e-14,1.8673e-13,-0.059209,0.012736,0.0047859,1.5299e-14,-0.078425,-3.969,-0.037536,4.2349e-13,-2.2713e-15
13.014,-0.060092,1.3199,3.3698e-12,-1.0044e-12,-4.7204e-13,0.027612,3.931e-12,1.7457e-10,1.702e-12,5.388,-0.0092916
-1.8653e-12,9.3121e-14,-5.2308e-13,-0.085137,0.01988,0.0074634,1.8275e-14,-0.076005,-3.4874,-0.032569,-2.34e-12,-3.2343e-15
0.77047,0.016448,-0.0043858,1.9386e-12,-5.3672e-13,-2.4842e-13,0.0074859,2.0481e-12,1.0799e-10,9.5522e-13,0.0044179,-0.0023363
7.3148e-12,-3.5082e-13,1.9187e-12,0.39182,-0.10357,-0.048821,-6.365e-14,0.40097,20.437,0.18061,9.3594e-12,5.6742e-15
21.487,-0.089577,2.1395,-1.6266e-12,3.2164e-13,1.3531e-13,0.048408,-1.0105e-12,-1.0239e-10,-6.3165e-13,8.7442,-0.016202
-5.2381e-12,3.1453e-13,-1.6005e-12,-0.36346,0.099133,0.046956,6.0804e-14,-0.3725,-19.285,-0.16917,-7.9928e-12,-5.712e-15
0.15668,0.25903,0.20487,2.3285e-14,-1.8097e-15,5.6581e-17,0.32728,-5.0553e-15,2.8999e-13,1.691e-16,-0.14639,-0.79776
4.7369e-14,4.2057e-15,-9.5766e-15,-0.4754,0.6844,0.88632,2.4388e-15,-0.59298,-0.22572,-1.6019,-5.0217e-14,9.7267e-15
0.96267,1.6471,1.2953,1.5153e-13,-1.4073e-14,-2.7087e-15,2.2909,-3.028e-14,1.7529e-12,2.5443e-14,-0.92563,0.051344
1.2687e-13,1.8025e-14,-5.5149e-14,-1.7403,2.357,2.959,-1.366e-14,-2.1969,-0.79998,0.22786,-2.1861e-13,6.0883e-15
2.5958,3.4398,3.3696,4.1527e-13,-4.3505e-14,-1.7285e-14,-0.63704,-7.8205e-14,4.4996e-12,4.4216e-14,-2.6442,0.015892
2.7617e-13,2.9989e-14,-1.3518e-13,-4.2878,3.6825,-0.95923,-7.5762e-15,-4.5628,-1.7159,-0.13538,-5.5751e-13,1.133e-14
5.3017,-1.4129,4.1325,8.2548e-13,-4.8312e-14,-2.3453e-14,0.32456,-1.112e-13,8.6614e-12,8.58e-14,-5.1662,-0.064842
3.9936e-13,3.1645e-14,-2.2492e-13,-8.0161,-1.8599,0.6291,4.5189e-15,-4.2128,-3.1143,-0.26442,-1.3149e-12,8.9373e-15
8.4893,0.86813,-2.4594,1.0323e-12,-5.8173e-14,-3.453e-14,0.17303,1.7316e-13,1.3921e-11,1.3319e-13,-4.9073,-0.051062
2.7094e-13,6.7528e-14,-1.7727e-13,-8.6162,1.7655,0.29566,1.8734e-14,3.054,-5.1549,-0.12689,-2.3122e-12,8.2682e-15
-3.1086e-14,9.1241e-15,-3.1018e-14,-0.066359,0.039851,-0.12162,3.2854e-15,0.027801,-0.64615,-0.078838,-1.9779e-13,1.31e-16
8.5221e-14,-8.8316e-15,4.9454e-14,-0.15624,0.36541,-0.0099264,-2.1967e-15,0.48518,0.73157,0.040873,1.9898e-13,4.4635e-16


==> anc/Co_matrix.txt <==
0.0066817,-0.026818,-0.0019776,3.926e-15,-2.135e-15,-1.3382e-15,-0.029249,2.6627e-16,1.9336e-15,8.5153e-15,-0.012607,1.8627
-1.0601e-14,5.1587e-16,-6.3646e-15,-0.033886,-0.04362,-0.11738,-4.0372e-15,-0.018293,-0.012687,1.4957,-1.6808e-14,-7.0323e-15
0.017814,-0.23658,-0.04496,1.9889e-15,-7.9441e-16,-1.9748e-15,-1.3375,2.0381e-15,2.5983e-15,-7.5894e-15,-0.029123,-0.62821
2.1699e-15,-1.7324e-15,1.9226e-16,-0.053708,-0.28169,-1.1937,5.8479e-15,0.097068,0.0020553,-0.8011,-9.9166e-15,2.9336e-15
0.0085785,-1.023,-0.36998,-3.4386e-15,6.8586e-15,3.1157e-15,0.96372,7.6753e-15,-7.4017e-15,2.886e-15,0.053684,-0.039989
-1.3082e-14,-1.5471e-15,3.9313e-15,0.03545,-0.8616,1.0561,5.3522e-16,0.47736,-0.011714,0.030626,-2.9526e-14,-1.0592e-15
-0.089029,1.1214,-0.77236,-4.1676e-14,-1.4688e-15,-1.0491e-15,-0.16021,3.5525e-14,-6.4579e-14,-1.6789e-15,0.42576,0.0044171
-2.7927e-14,3.8431e-15,1.6263e-14,0.45546,1.1965,-0.24901,-8.3103e-16,0.59466,-0.013973,0.020094,9.048e-15,3.7801e-16
-0.36841,-0.35792,1.1644,-7.3545e-14,-9.0394e-15,-2.917e-15,0.01742,1.0135e-14,-2.3106e-13,6.2271e-15,0.65231,-0.0021081
-1.1898e-14,-1.2937e-15,-2.1654e-14,0.71079,-0.54192,0.026532,-1.3709e-15,-1.1126,0.0059995,-0.016774,1.2339e-13,-5.7496e-16


==> anc/Da_matrix.txt <==
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
-0.99996,-5.8824e-29,-1.888e-16,-2.8884e-28,-1.4804e-17,-2.1061e-28,-3.4176e-16,-7.3627e-28,-2.36e-16,-2e-28,-1.2433e-16,-3.2866e-29,2.0589e-29,5.6814e-28
-1.9005e-18,-0.99959,7.0793e-28,1.9224e-17,3.0767e-29,-2.478e-17,5.0901e-29,2.6629e-16,9.21e-28,-4.6305e-16,-4.1597e-28,-6.2593e-17,8.115e-17,-5.1158e-17
0.00044697,-1.7354e-18,-0.99866,-3.5645e-28,1.3721e-18,7.7322e-28,-5.5065e-17,1.6006e-28,2.4793e-17,3.9543e-28,1.497e-17,-4.6856e-29,1.0233e-27,-7.8004e-28
-4.4233e-18,0.0027281,5.69e-18,0.99544,6.4704e-28,3.3727e-17,-1.3831e-27,-8.3585e-17,1.0853e-29,-9.4038e-17,6.1328e-28,-8.9748e-18,-8.5115e-17,1.1593e-17
0.0011174,-1.6086e-17,0.0067138,2.5044e-17,0.99156,4.411e-28,1.7138e-17,4.1817e-28,3.1618e-17,-2.2505e-28,5.5141e-17,1.8312e-28,6.4148e-28,1.1855e-28
-6.3793e-18,0.0057289,2.9432e-17,-0.019192,9.1447e-18,0.97955,-4.0923e-28,7.1661e-17,-7.2539e-28,5.295e-17,4.1467e-29,6.4497e-17,2.709e-17,2.2332e-17
0.0020858,-3.6417e-17,0.012532,6.8153e-17,-0.03164,6.3674e-17,0.96976,1.1637e-27,-2.5774e-16,-1.5169e-27,-2.2011e-16,-5.7357e-28,-8.5662e-29,-1.8758e-28
-7.4146e-18,0.009821,7.1611e-17,-0.0329,-3.7738e-17,-0.070856,1.1219e-17,-0.93595,1.9527e-28,-2.6251e-16,3.9171e-28,-4.1448e-18,1.1828e-17,-5.1446e-17
0.0033523,-3.8992e-17,0.020141,4.4091e-17,-0.05085,-3.8605e-17,-0.098713,2.4367e-16,0.91455,-6.02e-28,-1.892e-16,-2.9296e-28,-1.8701e-27,-4.8984e-28
-9.6652e-18,0.015004,1.194e-16,-0.050264,-8.2875e-17,-0.10825,-3.1819e-17,0.20241,-5.2363e-16,-0.81829,1.4954e-28,-1.8243e-18,-1.2712e-17,1.3712e-17
0.0049166,-4.3392e-17,0.029541,1.845e-17,-0.07458,-1.5616e-16,-0.14478,5.435e-16,-0.26235,1.3975e-15,0.76109,-6.6789e-30,1.6845e-27,1.0717e-28
-1.6269e-17,0.021279,1.5393e-16,-0.071283,-7.8664e-17,-0.15352,3.0326e-17,0.28706,-6.0587e-16,0.57263,-2.8942e-15,0.086948,9.0256e-17,3.3854e-18
0.0048589,-3.1606e-16,0.029194,4.7313e-16,-0.073704,8.166e-16,-0.14308,-8.9882e-16,-0.25927,-1.6524e-15,-0.54631,1.4127e-14,3.9721e-13,9.0787e-14
7.5396e-16,0.00012268,4.2568e-15,-0.00041096,-1.1168e-14,-0.00088507,-2.2175e-14,0.001655,-4.0385e-14,0.0033013,-8.6026e-14,-0.065805,0.086319,5.4517e-18
0.00013712,-2.886e-16,0.00082383,5.3625e-16,-0.0020799,1.6249e-15,-0.0040376,-1.3138e-15,-0.0073165,-4.4739e-16,-0.015417,-3.2696e-15,-1.119e-13,-2.5256e-14
4.5773e-16,8.079e-05,3.0502e-15,-0.00027064,-7.761e-15,-0.00058288,-1.523e-14,0.0010899,-2.779e-14,0.0021741,-5.8803e-14,-0.043337,0.07072,-0.052645
6.7141e-05,-6.4776e-16,0.0004034,7.4385e-16,-0.0010185,-1.6089e-16,-0.0019771,4.1618e-16,-0.0035827,2.0932e-16,-0.007549,-5.6355e-15,-1.6688e-13,-3.8683e-14
4.3806e-16,-1.0246e-05,2.6104e-15,3.4323e-05,-5.5826e-15,7.392e-05,-1.0219e-14,-0.00013822,-1.7667e-14,-0.00027572,-3.5694e-14,0.0054959,0.01544,0.081344
0.00050233,5.4882e-16,0.0030181,-8.146e-16,-0.0076198,-1.4553e-15,-0.014792,3.7895e-15,-0.026804,7.1302e-15,-0.056479,-1.393e-13,-3.6619e-12,-8.3541e-13
1.1041e-16,-8.6955e-05,4.877e-16,0.0002913,-1.6564e-15,0.00062735,-3.8033e-15,-0.0011731,-6.404e-15,-0.00234,-1.4574e-14,0.046644,0.0098418,0.010181
-0.000924,-2.0958e-16,-0.0055517,1.1165e-15,0.014016,2.9721e-15,0.027209,-6.3188e-15,0.049305,-1.2346e-14,0.10389,2.4285e-13,6.403e-12,1.4609e-12
2.8314e-15,8.1215e-06,1.7178e-14,-2.7207e-05,-4.3126e-14,-5.8594e-05,-8.3269e-14,0.00010956,-1.5125e-13,0.00021856,-3.1817e-13,-0.0043565,0.30486,0.016069
0.00060146,4.287e-16,0.0036137,-1.5037e-15,-0.0091235,-2.5426e-15,-0.017711,5.3078e-15,-0.032094,1.0678e-14,-0.067625,-2.1338e-13,-5.6214e-12,-1.2822e-12
-3.8556e-15,9.9811e-05,-2.3355e-14,-0.00033437,5.845e-14,-0.00072011,1.1335e-13,0.0013465,2.0537e-13,0.002686,4.3262e-13,-0.05354,-0.38861,-0.12573
-0.00035743,-6.4408e-16,-0.0021475,9.7746e-16,0.0054218,2.0878e-15,0.010525,-4.2544e-15,0.019073,-8.6987e-15,0.040188,1.6921e-13,4.4525e-12,1.0156e-12
1.4984e-16,-4.8042e-06,7.0288e-16,1.6094e-05,-1.7639e-15,3.4661e-05,-3.5604e-15,-6.4811e-05,-6.6641e-15,-0.00012929,-1.441e-14,0.002577,0.0056386,0.035984
0.00019322,-4.8857e-17,0.0011609,4.3293e-16,-0.0029309,-7.5516e-16,-0.0056896,2.789e-15,-0.01031,6.0884e-15,-0.021724,-1.2069e-13,-3.1775e-12,-7.2559e-13
1.0239e-16,-7.4904e-05,6.8111e-16,0.00025093,-1.8545e-15,0.00054041,-3.5202e-15,-0.0010105,-6.5704e-15,-0.0020157,-1.3558e-14,0.040179,-0.0010361,0.055352
-9.4105e-05,-3.936e-16,-0.00056541,5.7716e-16,0.0014275,1.134e-15,0.0027711,-2.1002e-15,0.0050215,-4.0144e-15,0.010581,7.6645e-14,2.0309e-12,4.645e-13
8.8974e-17,-5.1871e-05,5.2458e-16,0.00017377,-1.4667e-15,0.00037423,-2.662e-15,-0.00069976,-4.8782e-15,-0.0013959,-1.0337e-14,0.027824,0.0046727,0.019045
0.00020526,6.0827e-16,0.0012332,-5.4343e-16,-0.0031135,-3.5566e-16,-0.0060441,2.8087e-16,-0.010953,7.7079e-16,-0.023078,-1.476e-14,-4.1651e-13,-9.5665e-14
-2.0493e-16,1.5978e-05,-1.2979e-15,-5.3527e-05,3.4479e-15,-0.00011528,6.8151e-15,0.00021556,1.2371e-14,0.00043,2.6207e-14,-0.008571,-0.011533,-0.023869
-0.00096778,7.6066e-17,-0.0058147,-4.4882e-16,0.01468,-1.0868e-15,0.028498,2.5034e-15,0.051641,4.3626e-15,0.10881,-8.2415e-14,-2.1561e-12,-4.9187e-13
1.4073e-15,3.6634e-05,8.5666e-15,-0.00012272,-2.1803e-14,-0.00026431,-4.2305e-14,0.00049421,-7.6724e-14,0.00098586,-1.6179e-13,-0.019651,0.1507,0.0094182
0.0014495,-5.2123e-17,0.0087093,3.0266e-16,-0.021988,8.9145e-16,-0.042684,-2.4465e-15,-0.077348,-4.9028e-15,-0.16298,9.7309e-14,2.5777e-12,5.8789e-13
-3.6505e-15,5.8036e-05,-2.192e-14,-0.00019442,5.5449e-14,-0.00041871,1.0808e-13,0.00078293,1.9558e-13,0.0015618,4.1211e-13,-0.031131,-0.38709,-0.095176
-0.0015162,-2.511e-16,-0.0091098,3.185e-16,0.022999,4.4756e-16,0.044647,-1.2021e-16,0.080905,-5.0141e-16,0.17047,1.1858e-14,3.1167e-13,7.2073e-14
5.5668e-15,-4.0525e-05,3.3355e-14,0.00013576,-8.4306e-14,0.00029238,-1.6383e-13,-0.0005467,-2.9665e-13,-0.0010906,-6.2525e-13,0.021738,0.57718,0.1373
0.0016214,5.1891e-17,0.0097419,-1.5262e-16,-0.024595,-9.5529e-16,-0.047745,1.2899e-15,-0.086519,2.8223e-15,-0.1823,-6.4046e-14,-1.7169e-12,-3.9278e-13
-4.2413e-15,1.2273e-05,-2.5312e-14,-4.1116e-05,6.4225e-14,-8.855e-05,1.244e-13,0.00016557,2.2571e-13,0.00033029,4.7563e-13,-0.0065836,-0.43387,-0.094372
-3.4396e-18,-2.1411e-30,1.1257e-30,-6.2982e-30,2.4952e-29,-2.2931e-33,-1.0314e-31,1.1728e-32,-1.854e-31,2.6701e-32,-3.896e-31,3.9748e-34,1.2303e-33,1.6264e-34
0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2.6044e-17,-4.7961e-30,5.2241e-19,-3.1375e-29,2.9927e-18,5.519e-29,7.4006e-19,-4.8918e-30,2.5475e-18,-1.8711e-30,-2.5336e-18,4.0213e-29,1.2391e-27,-8.3965e-29
-2.3422e-29,-1.587e-17,8.9951e-29,-1.0421e-17,-6.4711e-32,7.2526e-18,-1.2284e-29,-3.4841e-17,-7.2817e-29,8.6833e-20,1.2448e-28,3.7589e-20,-6.134e-20,6.9846e-18
6.8556e-18,1.2327e-29,-3.5293e-17,1.2326e-29,-1.5359e-18,-3.3664e-29,-7.8817e-19,8.5968e-30,-1.0843e-18,5.0471e-29,1.6724e-18,1.5769e-29,4.2434e-29,6.4195e-29
8.4263e-29,1.9415e-19,1.8233e-28,-6.5452e-18,4.3287e-30,1.9208e-18,-6.915e-30,1.5706e-18,-6.711e-30,-7.3858e-19,-2.0617e-29,-6.2148e-19,1.0475e-18,-7.2711e-19
-2.3545e-18,1.6488e-29,2.8457e-17,2.4533e-29,-7.8209e-19,1.9748e-29,-6.073e-18,-8.3242e-30,-2.7859e-18,5.6639e-30,1.0954e-18,4.9636e-32,2.5134e-29,-1.4084e-29
-2.6717e-28,2.8839e-17,9.7961e-29,-8.1875e-18,-3.4962e-29,-1.7553e-17,1.3641e-28,-8.0943e-19,6.3203e-29,7.7059e-18,8.197e-29,1.0439e-18,2.1349e-20,4.6899e-19
2.3302e-17,1.2772e-28,-3.4285e-18,3.1313e-28,1.0942e-17,-4.1076e-29,7.8809e-17,1.0093e-28,-4.695e-18,-1.0478e-29,-3.9032e-18,5.6734e-29,-3.479e-28,9.5582e-29
2.7e-28,-1.1964e-17,-1.5354e-28,7.3783e-18,-2.0104e-29,7.785e-18,-1.4774e-28,1.3983e-17,4.7919e-29,3.7608e-18,5.1671e-29,-5.4796e-20,9.1171e-19,-1.0025e-18
2.3239e-17,0.0017946,1.5852e-16,-0.0060119,-3.2747e-16,-0.012948,-5.9992e-16,0.02421,-1.0692e-15,0.048295,-2.3254e-15,-0.96265,0.084971,-0.19961
9.4646e-18,0.00041729,8.5962e-17,-0.0013979,-2.8656e-16,-0.0030107,-5.8831e-16,0.0056295,-1.1569e-15,0.01123,-2.5776e-15,-0.22384,-0.20472,0.94467


==> anc/Dg_matrix.txt <==
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0
-0.99996,-5.8824e-29,-1.888e-16,-2.8884e-28,-1.4804e-17,-2.1061e-28,-3.4176e-16,-7.3627e-28,-2.36e-16,-2e-28,-1.2433e-16,-3.2866e-29,2.0589e-29,5.6814e-28
-1.9005e-18,-0.99959,7.0793e-28,1.9224e-17,3.0767e-29,-2.478e-17,5.0901e-29,2.6629e-16,9.21e-28,-4.6305e-16,-4.1597e-28,-6.2593e-17,8.115e-17,-5.1158e-17
0.00044697,-1.7354e-18,-0.99866,-3.5645e-28,1.3721e-18,7.7322e-28,-5.5065e-17,1.6006e-28,2.4793e-17,3.9543e-28,1.497e-17,-4.6856e-29,1.0233e-27,-7.8004e-28
-4.4233e-18,0.0027281,5.69e-18,0.99544,6.4704e-28,3.3727e-17,-1.3831e-27,-8.3585e-17,1.0853e-29,-9.4038e-17,6.1328e-28,-8.9748e-18,-8.5115e-17,1.1593e-17
0.0011174,-1.6086e-17,0.0067138,2.5044e-17,0.99156,4.411e-28,1.7138e-17,4.1817e-28,3.1618e-17,-2.2505e-28,5.5141e-17,1.8312e-28,6.4148e-28,1.1855e-28
-6.3793e-18,0.0057289,2.9432e-17,-0.019192,9.1447e-18,0.97955,-4.0923e-28,7.1661e-17,-7.2539e-28,5.295e-17,4.1467e-29,6.4497e-17,2.709e-17,2.2332e-17
0.0020858,-3.6417e-17,0.012532,6.8153e-17,-0.03164,6.3674e-17,0.96976,1.1637e-27,-2.5774e-16,-1.5169e-27,-2.2011e-16,-5.7357e-28,-8.5662e-29,-1.8758e-28
-7.4146e-18,0.009821,7.1611e-17,-0.0329,-3.7738e-17,-0.070856,1.1219e-17,-0.93595,1.9527e-28,-2.6251e-16,3.9171e-28,-4.1448e-18,1.1828e-17,-5.1446e-17
0.0033523,-3.8992e-17,0.020141,4.4091e-17,-0.05085,-3.8605e-17,-0.098713,2.4367e-16,0.91455,-6.02e-28,-1.892e-16,-2.9296e-28,-1.8701e-27,-4.8984e-28
-9.6652e-18,0.015004,1.194e-16,-0.050264,-8.2875e-17,-0.10825,-3.1819e-17,0.20241,-5.2363e-16,-0.81829,1.4954e-28,-1.8243e-18,-1.2712e-17,1.3712e-17
0.0049166,-4.3392e-17,0.029541,1.845e-17,-0.07458,-1.5616e-16,-0.14478,5.435e-16,-0.26235,1.3975e-15,0.76109,-6.6789e-30,1.6845e-27,1.0717e-28
-1.6269e-17,0.021279,1.5393e-16,-0.071283,-7.8664e-17,-0.15352,3.0326e-17,0.28706,-6.0587e-16,0.57263,-2.8942e-15,0.086948,9.0256e-17,3.3854e-18
0.0048589,-3.1606e-16,0.029194,4.7313e-16,-0.073704,8.166e-16,-0.14308,-8.9882e-16,-0.25927,-1.6524e-15,-0.54631,1.4127e-14,3.9721e-13,9.0787e-14
7.5396e-16,0.00012268,4.2568e-15,-0.00041096,-1.1168e-14,-0.00088507,-2.2175e-14,0.001655,-4.0385e-14,0.0033013,-8.6026e-14,-0.065805,0.086319,5.4517e-18
0.00013712,-2.886e-16,0.00082383,5.3625e-16,-0.0020799,1.6249e-15,-0.0040376,-1.3138e-15,-0.0073165,-4.4739e-16,-0.015417,-3.2696e-15,-1.119e-13,-2.5256e-14
4.5773e-16,8.079e-05,3.0502e-15,-0.00027064,-7.761e-15,-0.00058288,-1.523e-14,0.0010899,-2.779e-14,0.0021741,-5.8803e-14,-0.043337,0.07072,-0.052645
6.7141e-05,-6.4776e-16,0.0004034,7.4385e-16,-0.0010185,-1.6089e-16,-0.0019771,4.1618e-16,-0.0035827,2.0932e-16,-0.007549,-5.6355e-15,-1.6688e-13,-3.8683e-14
4.3806e-16,-1.0246e-05,2.6104e-15,3.4323e-05,-5.5826e-15,7.392e-05,-1.0219e-14,-0.00013822,-1.7667e-14,-0.00027572,-3.5694e-14,0.0054959,0.01544,0.081344
0.00050233,5.4882e-16,0.0030181,-8.146e-16,-0.0076198,-1.4553e-15,-0.014792,3.7895e-15,-0.026804,7.1302e-15,-0.056479,-1.393e-13,-3.6619e-12,-8.3541e-13
1.1041e-16,-8.6955e-05,4.877e-16,0.0002913,-1.6564e-15,0.00062735,-3.8033e-15,-0.0011731,-6.404e-15,-0.00234,-1.4574e-14,0.046644,0.0098418,0.010181
-0.000924,-2.0958e-16,-0.0055517,1.1165e-15,0.014016,2.9721e-15,0.027209,-6.3188e-15,0.049305,-1.2346e-14,0.10389,2.4285e-13,6.403e-12,1.4609e-12
2.8314e-15,8.1215e-06,1.7178e-14,-2.7207e-05,-4.3126e-14,-5.8594e-05,-8.3269e-14,0.00010956,-1.5125e-13,0.00021856,-3.1817e-13,-0.0043565,0.30486,0.016069
0.00060146,4.287e-16,0.0036137,-1.5037e-15,-0.0091235,-2.5426e-15,-0.017711,5.3078e-15,-0.032094,1.0678e-14,-0.067625,-2.1338e-13,-5.6214e-12,-1.2822e-12
-3.8556e-15,9.9811e-05,-2.3355e-14,-0.00033437,5.845e-14,-0.00072011,1.1335e-13,0.0013465,2.0537e-13,0.002686,4.3262e-13,-0.05354,-0.38861,-0.12573
-0.00035743,-6.4408e-16,-0.0021475,9.7746e-16,0.0054218,2.0878e-15,0.010525,-4.2544e-15,0.019073,-8.6987e-15,0.040188,1.6921e-13,4.4525e-12,1.0156e-12
1.4984e-16,-4.8042e-06,7.0288e-16,1.6094e-05,-1.7639e-15,3.4661e-05,-3.5604e-15,-6.4811e-05,-6.6641e-15,-0.00012929,-1.441e-14,0.002577,0.0056386,0.035984
0.00019322,-4.8857e-17,0.0011609,4.3293e-16,-0.0029309,-7.5516e-16,-0.0056896,2.789e-15,-0.01031,6.0884e-15,-0.021724,-1.2069e-13,-3.1775e-12,-7.2559e-13
1.0239e-16,-7.4904e-05,6.8111e-16,0.00025093,-1.8545e-15,0.00054041,-3.5202e-15,-0.0010105,-6.5704e-15,-0.0020157,-1.3558e-14,0.040179,-0.0010361,0.055352
-9.4105e-05,-3.936e-16,-0.00056541,5.7716e-16,0.0014275,1.134e-15,0.0027711,-2.1002e-15,0.0050215,-4.0144e-15,0.010581,7.6645e-14,2.0309e-12,4.645e-13
8.8974e-17,-5.1871e-05,5.2458e-16,0.00017377,-1.4667e-15,0.00037423,-2.662e-15,-0.00069976,-4.8782e-15,-0.0013959,-1.0337e-14,0.027824,0.0046727,0.019045
0.00020526,6.0827e-16,0.0012332,-5.4343e-16,-0.0031135,-3.5566e-16,-0.0060441,2.8087e-16,-0.010953,7.7079e-16,-0.023078,-1.476e-14,-4.1651e-13,-9.5665e-14
-2.0493e-16,1.5978e-05,-1.2979e-15,-5.3527e-05,3.4479e-15,-0.00011528,6.8151e-15,0.00021556,1.2371e-14,0.00043,2.6207e-14,-0.008571,-0.011533,-0.023869
-0.00096778,7.6066e-17,-0.0058147,-4.4882e-16,0.01468,-1.0868e-15,0.028498,2.5034e-15,0.051641,4.3626e-15,0.10881,-8.2415e-14,-2.1561e-12,-4.9187e-13
1.4073e-15,3.6634e-05,8.5666e-15,-0.00012272,-2.1803e-14,-0.00026431,-4.2305e-14,0.00049421,-7.6724e-14,0.00098586,-1.6179e-13,-0.019651,0.1507,0.0094182
0.0014495,-5.2123e-17,0.0087093,3.0266e-16,-0.021988,8.9145e-16,-0.042684,-2.4465e-15,-0.077348,-4.9028e-15,-0.16298,9.7309e-14,2.5777e-12,5.8789e-13
-3.6505e-15,5.8036e-05,-2.192e-14,-0.00019442,5.5449e-14,-0.00041871,1.0808e-13,0.00078293,1.9558e-13,0.0015618,4.1211e-13,-0.031131,-0.38709,-0.095176
-0.0015162,-2.511e-16,-0.0091098,3.185e-16,0.022999,4.4756e-16,0.044647,-1.2021e-16,0.080905,-5.0141e-16,0.17047,1.1858e-14,3.1167e-13,7.2073e-14
5.5668e-15,-4.0525e-05,3.3355e-14,0.00013576,-8.4306e-14,0.00029238,-1.6383e-13,-0.0005467,-2.9665e-13,-0.0010906,-6.2525e-13,0.021738,0.57718,0.1373
0.0016214,5.1891e-17,0.0097419,-1.5262e-16,-0.024595,-9.5529e-16,-0.047745,1.2899e-15,-0.086519,2.8223e-15,-0.1823,-6.4046e-14,-1.7169e-12,-3.9278e-13
-4.2413e-15,1.2273e-05,-2.5312e-14,-4.1116e-05,6.4225e-14,-8.855e-05,1.244e-13,0.00016557,2.2571e-13,0.00033029,4.7563e-13,-0.0065836,-0.43387,-0.094372
-3.4396e-18,-2.1411e-30,1.1257e-30,-6.2982e-30,2.4952e-29,-2.2931e-33,-1.0314e-31,1.1728e-32,-1.854e-31,2.6701e-32,-3.896e-31,3.9748e-34,1.2303e-33,1.6264e-34
0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2.6044e-17,-4.7961e-30,5.2241e-19,-3.1375e-29,2.9927e-18,5.519e-29,7.4006e-19,-4.8918e-30,2.5475e-18,-1.8711e-30,-2.5336e-18,4.0213e-29,1.2391e-27,-8.3965e-29
-2.3422e-29,-1.587e-17,8.9951e-29,-1.0421e-17,-6.4711e-32,7.2526e-18,-1.2284e-29,-3.4841e-17,-7.2817e-29,8.6833e-20,1.2448e-28,3.7589e-20,-6.134e-20,6.9846e-18
6.8556e-18,1.2327e-29,-3.5293e-17,1.2326e-29,-1.5359e-18,-3.3664e-29,-7.8817e-19,8.5968e-30,-1.0843e-18,5.0471e-29,1.6724e-18,1.5769e-29,4.2434e-29,6.4195e-29
8.4263e-29,1.9415e-19,1.8233e-28,-6.5452e-18,4.3287e-30,1.9208e-18,-6.915e-30,1.5706e-18,-6.711e-30,-7.3858e-19,-2.0617e-29,-6.2148e-19,1.0475e-18,-7.2711e-19
-2.3545e-18,1.6488e-29,2.8457e-17,2.4533e-29,-7.8209e-19,1.9748e-29,-6.073e-18,-8.3242e-30,-2.7859e-18,5.6639e-30,1.0954e-18,4.9636e-32,2.5134e-29,-1.4084e-29
-2.6717e-28,2.8839e-17,9.7961e-29,-8.1875e-18,-3.4962e-29,-1.7553e-17,1.3641e-28,-8.0943e-19,6.3203e-29,7.7059e-18,8.197e-29,1.0439e-18,2.1349e-20,4.6899e-19
2.3302e-17,1.2772e-28,-3.4285e-18,3.1313e-28,1.0942e-17,-4.1076e-29,7.8809e-17,1.0093e-28,-4.695e-18,-1.0478e-29,-3.9032e-18,5.6734e-29,-3.479e-28,9.5582e-29
2.7e-28,-1.1964e-17,-1.5354e-28,7.3783e-18,-2.0104e-29,7.785e-18,-1.4774e-28,1.3983e-17,4.7919e-29,3.7608e-18,5.1671e-29,-5.4796e-20,9.1171e-19,-1.0025e-18
2.3239e-17,0.0017946,1.5852e-16,-0.0060119,-3.2747e-16,-0.012948,-5.9992e-16,0.02421,-1.0692e-15,0.048295,-2.3254e-15,-0.96265,0.084971,-0.19961
9.4646e-18,0.00041729,8.5962e-17,-0.0013979,-2.8656e-16,-0.0030107,-5.8831e-16,0.0056295,-1.1569e-15,0.01123,-2.5776e-15,-0.22384,-0.20472,0.94467


==> anc/Ell_matrix.txt <==
1,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0


==> anc/F_matrix.txt <==
3.6,0,-0.6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,2.381,0,-0.71429,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1.4,0,2.1778,0,-0.77778,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,-1.2857,0,2.1039,0,-0.81818,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,-1.2222,0,2.0684,0,-0.84615,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,-1.1818,0,2.0485,0,-0.86667,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,-1.1538,0,2.0362,0,-0.88235,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,-1.1333,0,2.0281,0,-0.89474,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,-1.1176,0,2.0224,0,-0.90476,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,-1.1053,0,2.0183,0,-0.91304,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,-1.0952,0,2.0152,0,-0.92,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,-1.087,0,2.0129,0,-0.92593,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,-1.08,0,2.011,0,-0.93103,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,-1.0741,0,2.0096,0,-0.93548,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,-1.069,0,2.0084,0,-0.93939,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,-1.0645,0,2.0074,0,-0.94286,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1.0606,0,2.0066,0,-0.94595,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1.0571,0,2.0059,0,-0.94872,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1.0541,0,2.0053,0,-0.95122,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1.0513,0,2.0048,0,-0.95349,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1.0488,0,2.0043,0,-0.95556,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1.0465,0,2.004,0,-0.95745,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1.0444,0,2.0036,0,-0.95918,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1.0426,0,2.0033,0,-0.96078,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1.0408,0,2.0031,0,-0.96226,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1.0392,0,2.0029,0,-0.96364,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1.0377,0,2.0026,0,-0.96491,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1.0364,0,2.0025,0,-0.9661,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1.0351,0,2.0023,0,-0.96721,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1.0339,0,2.0022,0,-0.96825,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1.0328,0,2.002,0,-0.96923,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1.0317,0,2.0019,0,-0.97015,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1.0308,0,2.0018,0,-0.97101,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1.0299,0,2.0017,0,-0.97183,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1.029,0,2.0016,0,-0.9726,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1.0282,0,2.0015,0,-0.97333,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1.0274,0,2.0014,0,-0.97403,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1.0267,0,2.0014,0,-0.97468,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1.026,0,2.0013,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1.0253,0,2.0012,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0


==> anc/H_matrix.txt <==
1.4077e-15,0.55905,1.8803e-15,-0.43168,-5.9935e-16,0.18526,5.4514e-16,-0.059629,2.3349e-15,0.11246,-2.6001e-15,-0.1536,1.4105e-15,0.072373,-7.6068e-16,0.060182,-4.7759e-16,-0.021584,9.4998e-16,-0.047358,-1.1831e-15,0.027156,1.2427e-15,0.046319,-8.5961e-16,-0.0097946,6.4158e-16,-0.051634,-9.1886e-17,-0.031143,-9.6665e-16,0.012594,9.1555e-16,0.03037,1.6628e-16,0.01777,-3.5124e-16,-0.001155,-4.5588e-16,-0.010659,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1.6863e-15,-0.1942,-1.1352e-16,0.11431,-3.129e-16,0.10191,-1.763e-15,-0.30338,1.5657e-15,0.29544,-2.116e-15,-0.12188,1.7039e-15,-0.0038902,3.2851e-17,-0.056092,-6.2748e-16,0.073725,1.1359e-15,-0.0024587,-1.5167e-15,-0.047997,1.5558e-15,-0.027098,-1.2644e-15,0.032833,1.8404e-16,0.044663,7.2696e-16,0.011254,-6.9882e-16,-0.018638,4.3918e-16,-0.018495,-2.9993e-16,-0.0029331,5.2574e-16,0.0053179,-4.9417e-16,0.0023708,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0


==> anc/K_matrix.txt <==
K


==> anc/LMAP_matrix.txt <==
0.18552,-3.2603e-13,0.18237,1.5298e-13,-0.52768,8.4244e-13,-0.66721,5.9363e-13,-0.14898,-7.3282e-14,0.18246,-4.5472e-13,0.21728,3.646e-14,0.0061316,2.4936e-14,0.0030025,1.4761e-14,0.022464,6.2955e-15,-0.04132,1.3467e-13,0.026897,-1.8313e-13,-0.015984,6.0382e-15,0.0086404,5.7655e-15,-0.0042083,4.4073e-15,0.0091788,-1.0813e-14,-0.043278,6.8309e-14,0.064822,-1.7466e-13,-0.067803,2.6473e-13,0.072508,-2.0121e-13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2.2643e-14,0.10652,-4.2969e-15,-0.14449,-4.728e-14,0.21688,-7.0142e-14,-0.18328,-1.212e-13,0.29971,-1.7234e-13,-0.16973,3.2648e-13,0.022762,-2.6211e-14,0.015521,-4.5053e-14,0.0092817,-1.028e-12,0.0038319,1.7956e-12,0.083943,-1.5855e-12,-0.11416,1.2611e-12,0.0037832,-9.0285e-13,0.0035831,5.7825e-13,0.0027596,-1.1047e-13,-0.0047084,-6.6066e-13,0.041389,8.0265e-13,-0.11161,2.3215e-14,0.16586,-4.2153e-13,-0.12402,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0.38378,2.9248e-16,-0.22891,1.4531e-16,0.14683,1.6041e-16,-0.088301,-1.926e-17,0.051984,6.9101e-17,-0.032036,1.3437e-16,0.011253,5.7804e-15,0.00031755,3.9446e-15,0.00015549,2.3528e-15,0.0011634,9.8033e-16,-0.0021399,2.1328e-14,0.0013929,-2.9006e-14,-0.00082779,9.5997e-16,0.00044747,9.1079e-16,-0.00021794,7.0085e-16,0.00047536,-1.3655e-15,-0.0022413,1.0615e-14,0.003357,-2.8131e-14,-0.0035114,4.2073e-14,0.0037551,-3.1628e-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
5.2417e-13,0.51595,1.6902e-12,0.83752,1.6961e-12,0.60328,8.0321e-13,0.17616,3.8698e-14,-0.11699,-3.4055e-13,-0.28842,-4.0725e-13,0.00090537,-1.2906e-14,0.00061736,-7.5956e-15,0.00036919,-8.4338e-14,0.00015242,1.5134e-13,0.003339,-1.1509e-13,-0.0045409,8.1075e-14,0.00015048,-5.262e-14,0.00014252,3.1135e-14,0.00010977,-2.2141e-14,-0.00018728,5.7419e-14,0.0016463,-9.344e-14,-0.0044395,1.3206e-13,0.0065972,-1.57e-13,-0.0049331,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4.9352e-13,-0.19616,5.5267e-13,0.26552,1.505e-12,-0.11673,9.594e-13,0.093916,5.3663e-12,0.38025,1.5644e-12,-0.30684,-4.3531e-12,-0.0071006,-1.1179e-13,-0.0048418,-4.4691e-14,-0.0028955,-1.1883e-13,-0.0011954,2.4829e-13,-0.026187,-3.1634e-14,0.035613,-8.0682e-14,-0.0011802,1.1259e-13,-0.0011178,-9.8049e-14,-0.00086086,-1.4513e-13,0.0014688,1.0529e-12,-0.012912,-1.5187e-12,0.034817,1.3194e-12,-0.05174,-1.2872e-12,0.038689,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2.7313e-13,0.29355,2.2208e-13,-0.11759,-1.9815e-13,0.0012121,7.8245e-13,0.55578,8.1885e-13,0.16605,-2.3529e-13,-0.37012,-4.5276e-13,0.00050199,-1.3546e-14,0.0003423,-7.3584e-15,0.0002047,-7.0217e-14,8.451e-05,1.2707e-13,0.0018513,-9.1906e-14,-0.0025177,6.1656e-14,8.3435e-05,-3.8212e-14,7.9023e-05,2.1673e-14,6.086e-05,-2.1879e-14,-0.00010384,7.7054e-14,0.00091281,-1.1953e-13,-0.0024615,1.4405e-13,0.0036579,-1.6279e-13,-0.0027352,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0.13695,1.0634e-12,-0.033024,-1.4484e-12,-0.11964,2.1625e-12,0.14996,-1.8448e-12,-0.39672,2.9753e-12,0.27374,-1.7261e-12,-0.027809,-9.8182e-13,-0.00078476,-6.6948e-13,-0.00038427,-4.0036e-13,-0.002875,-1.6529e-13,0.0052884,-3.6209e-12,-0.0034424,4.9243e-12,0.0020457,-1.6319e-13,-0.0011058,-1.5455e-13,0.0005386,-1.1904e-13,-0.0011748,2.0351e-13,0.0055389,-1.7856e-12,-0.0082963,4.8138e-12,0.0086778,-7.1541e-12,-0.0092799,5.35e-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2.233e-13,-0.30699,-2.5688e-13,0.070339,5.6995e-13,0.66409,8.1306e-13,0.48751,2.156e-13,-0.052686,-2.2825e-13,-0.36382,-2.5811e-13,0.00099266,-8.8414e-15,0.00067688,-5.7184e-15,0.00040479,-7.2995e-14,0.00016711,1.3011e-13,0.0036609,-1.0286e-13,-0.0049787,7.5028e-14,0.00016499,-5.0194e-14,0.00015627,3.048e-14,0.00012035,-1.6308e-14,-0.00020534,2.5421e-14,0.0018051,-4.6236e-14,-0.0048675,8.5992e-14,0.0072333,-1.0926e-13,-0.0054088,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0.0025816,-1.4306e-12,-0.055017,2.054e-12,-0.13497,-9.0927e-13,-0.18472,1.009e-12,-0.49615,3.0913e-12,-0.31153,-2.6095e-12,0.54827,-1.1478e-14,0.015472,-7.6756e-15,0.0075761,-4.9169e-15,0.056682,-1.563e-15,-0.10426,-4.1856e-14,0.067867,5.6928e-14,-0.040332,-1.9671e-15,0.021802,-1.7472e-15,-0.010619,-1.4113e-15,0.023161,-5.8866e-15,-0.1092,-1.5816e-14,0.16356,6.6709e-14,-0.17109,-8.6027e-14,0.18296,5.6154e-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2.807e-12,-0.081415,-6.9594e-13,0.11318,-2.5895e-12,-0.12307,2.9828e-12,0.11,-8.5142e-12,-0.077131,5.3506e-12,0.027371,8.7937e-14,0.046521,-6.993e-14,0.031722,-1.0008e-13,0.01897,-2.1609e-12,0.0078318,3.7802e-12,0.17157,-3.3122e-12,-0.23332,2.6201e-12,0.0077322,-1.8683e-12,0.0073233,1.193e-12,0.0056401,-2.5024e-13,-0.0096231,-1.2349e-12,0.084593,1.4677e-12,-0.22811,2.2822e-13,0.33898,-1.0549e-12,-0.25348,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-0.2432,1.1616e-12,-0.76975,1.8518e-12,-0.74697,1.2935e-12,-0.3384,3.5521e-13,-0.013564,-2.5673e-13,0.14349,-6.1218e-13,0.18142,3.1266e-14,0.0051197,2.1379e-14,0.0025069,1.266e-14,0.018756,5.394e-15,-0.034501,1.1545e-13,0.022458,-1.5701e-13,-0.013346,5.1776e-15,0.0072144,4.943e-15,-0.0035138,3.7791e-15,0.0076639,-9.1974e-15,-0.036135,5.8531e-14,0.054124,-1.4984e-13,-0.056613,2.27e-13,0.060541,-1.7244e-13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0.20087,-4.1891e-13,0.12988,1.6844e-13,-0.18276,-5.6109e-14,0.49037,-8.7464e-13,0.34456,-2.4493e-13,-0.21274,5.8476e-13,-0.14609,-2.9445e-14,-0.0041227,-2.0153e-14,-0.0020188,-1.1916e-14,-0.015104,-5.0791e-15,0.027782,-1.0878e-13,-0.018084,1.479e-13,0.010747,-4.8854e-15,-0.0058095,-4.655e-15,0.0028295,-3.5548e-15,-0.0061715,8.2842e-15,0.029098,-5.4903e-14,-0.043584,1.4166e-13,0.045588,-2.1397e-13,-0.048752,1.6222e-13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0


==> anc/LMAPg_matrix.txt <==
-0.00864,-9.4819e-15,-0.062976,-1.6766e-14,-0.18368,-3.0863e-14,-0.36818,-3.4993e-14,-0.50854,-9.0108e-15,-0.27474,3.5473e-14,0.59238,5.2432e-14,0.016717,3.5922e-14,0.0081856,2.1121e-14,0.061242,9.2291e-15,-0.11265,1.9389e-13,0.073328,-2.6367e-13,-0.043577,8.6527e-15,0.023556,8.3184e-15,-0.011473,6.3342e-15,0.025024,-1.977e-14,-0.11799,1.0081e-13,0.17672,-2.4584e-13,-0.18485,3.7948e-13,0.19768,-2.926e-13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-0.073354,-1.5751e-16,-0.39543,-1.2472e-15,-0.67099,-8.4233e-16,0.14002,1.495e-15,-0.070339,1.6037e-16,0.065405,-3.8269e-17,0.080903,1.2557e-14,0.002283,8.5768e-15,0.0011179,5.0886e-15,0.008364,2.1688e-15,-0.015385,4.6336e-14,0.010015,-6.3035e-14,-0.0059514,2.0709e-15,0.0032171,1.988e-15,-0.0015669,1.5174e-15,0.0034176,-3.8197e-15,-0.016114,2.3584e-14,0.024136,-6.0002e-14,-0.025246,9.1115e-14,0.026997,-6.9312e-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-0.042156,-2.3462e-15,-0.24964,1.0897e-15,-0.56531,6.2539e-15,-0.58402,8.7599e-15,0.26686,-6.2422e-15,0.031018,-6.8682e-16,0.13395,1.9915e-14,0.0037799,1.3619e-14,0.0018509,8.0593e-15,0.013848,3.4398e-15,-0.025472,7.3557e-14,0.01658,-1.0003e-13,-0.0098533,3.3011e-15,0.0053264,3.1462e-15,-0.0025942,2.4107e-15,0.0056583,-6.1328e-15,-0.026679,3.7439e-14,0.03996,-9.5072e-14,-0.041797,1.4449e-13,0.044698,-1.1004e-13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1.4323e-15,0.019632,-1.5137e-14,0.11288,-4.2363e-14,0.32506,-7.7625e-14,0.57349,-7.6503e-14,0.37912,6.168e-15,-0.63465,7.7366e-14,0.0025621,-1.8011e-15,0.0017471,-4.5122e-15,0.0010448,-1.1151e-13,0.00043133,1.944e-13,0.0094489,-1.7344e-13,-0.01285,1.3897e-13,0.00042584,-1.0001e-13,0.00040333,6.4305e-14,0.00031062,-1.0722e-14,-0.00052999,-8.2453e-14,0.0046589,1.0246e-13,-0.012563,-1.0061e-14,0.018669,-3.3894e-14,-0.01396,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3.8269e-16,-0.15523,1.2622e-15,-0.45635,5.2445e-15,-0.58525,2.8909e-15,0.23312,1.4779e-15,-0.067539,9.7233e-15,0.16204,-1.3305e-14,-0.0007576,8.1109e-16,-0.0005166,1.4603e-15,-0.00030893,3.3968e-14,-0.00012754,-5.9305e-14,-0.002794,5.247e-14,0.0037997,-4.1793e-14,-0.00012592,2.9948e-14,-0.00011926,-1.9192e-14,-9.185e-05,3.5654e-15,0.00015671,2.2482e-14,-0.0013776,-2.7448e-14,0.0037149,-8.6941e-18,-0.0055204,1.3216e-14,0.004128,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4.8815e-16,-0.25563,-6.9859e-16,-0.68778,1.4617e-15,0.092095,8.9982e-16,-0.062984,1.3541e-15,0.018891,5.1394e-15,0.088945,-6.8626e-15,-0.00041051,4.4568e-16,-0.00027992,7.9862e-16,-0.0001674,1.844e-14,-6.911e-05,-3.22e-14,-0.0015139,2.8475e-14,0.0020589,-2.2673e-14,-6.8231e-05,1.6244e-14,-6.4623e-05,-1.041e-14,-4.977e-05,1.9509e-15,8.4917e-05,1.2109e-14,-0.00074647,-1.4767e-14,0.0020129,-1.1494e-16,-0.0029913,7.2775e-15,0.0022368,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-0.12101,-7.046e-16,-0.67729,3.3034e-15,0.040997,2.4542e-15,-0.060417,6.7864e-16,-0.011466,-6.4157e-16,0.029748,-7.3825e-16,0.041481,6.4539e-15,0.0011706,4.4223e-15,0.00057319,2.6049e-15,0.0042884,1.1208e-15,-0.0078883,2.3847e-14,0.0051347,-3.2423e-14,-0.0030514,1.071e-15,0.0016495,1.0209e-15,-0.00080339,7.7806e-16,0.0017523,-1.9567e-15,-0.008262,1.2121e-14,0.012375,-3.0857e-14,-0.012944,4.6842e-14,0.013842,-3.5652e-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
1.7678e-15,0.10036,1.0163e-14,0.36015,2.2654e-14,0.64975,3.1627e-14,0.49386,3.0975e-15,-0.36822,-4.3346e-14,-0.19319,2.3729e-14,0.0016289,-1.8767e-15,0.0011107,-3.2105e-15,0.00066422,-7.3534e-14,0.00027422,1.2844e-13,0.0060072,-1.1342e-13,-0.0081696,9.0217e-14,0.00027073,-6.4586e-14,0.00025642,4.1362e-14,0.00019748,-7.8777e-15,-0.00033694,-4.7361e-14,0.0029619,5.7555e-14,-0.0079871,1.5434e-15,0.011869,-3.0044e-14,-0.0088753,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1.0085e-14,-0.0091055,-6.3732e-14,-0.01259,-1.6364e-13,-0.020579,-2.992e-13,-0.017956,-4.0328e-13,0.0009841,-2.7647e-13,0.01734,7.7898e-13,0.052196,-5.926e-14,0.035592,-1.0289e-13,0.021284,-2.3542e-12,0.0087872,4.112e-12,0.1925,-3.6321e-12,-0.26179,2.8898e-12,0.0086755,-2.0692e-12,0.0082167,1.3254e-12,0.0063281,-2.5203e-13,-0.010797,-1.521e-12,0.094913,1.8497e-12,-0.25594,4.3775e-14,0.38034,-9.5652e-13,-0.2844,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
1.9033e-15,0.6349,-2.7721e-15,0.022343,-1.4301e-15,0.038887,-2.9025e-15,0.02611,-2.925e-15,-0.012533,-9.8355e-15,-0.040941,1.2754e-14,0.00059645,-5.556e-16,0.00040671,-1.1322e-15,0.00024322,-2.6496e-14,0.00010041,4.6251e-14,0.0021997,-4.1029e-14,-0.0029915,3.2745e-14,9.9136e-05,-2.3502e-14,9.3893e-05,1.5084e-14,7.2312e-05,-2.7309e-15,-0.00012338,-1.8138e-14,0.0010846,2.2278e-14,-0.0029247,-6.9774e-16,0.0043462,-9.6446e-15,-0.0032499,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0.016504,-1.2995e-14,0.12004,-1.9787e-14,0.34384,-1.8339e-14,0.60366,1.7704e-14,0.46091,5.3245e-14,-0.43642,-3.8878e-14,-0.16024,-2.8683e-14,-0.004522,-1.9641e-14,-0.0022143,-1.1595e-14,-0.016566,-4.9686e-15,0.030473,-1.0597e-13,-0.019836,1.4409e-13,0.011788,-4.7513e-15,-0.0063721,-4.541e-15,0.0031035,-3.457e-15,-0.0067692,8.3419e-15,0.031917,-5.366e-14,-0.047805,1.3765e-13,0.050003,-2.0835e-13,-0.053473,1.5822e-13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0.52708,-3.3276e-15,0.058044,-1.2468e-15,0.021475,-1.5624e-15,0.01591,-7.707e-16,0.0036285,-1.9037e-16,-0.0092135,1.1419e-15,-0.013031,-2.0375e-15,-0.00036772,-1.3995e-15,-0.00018006,-8.194e-16,-0.0013472,-3.5382e-16,0.002478,-7.5393e-15,-0.001613,1.0243e-14,0.00095857,-3.4119e-16,-0.00051817,-3.2125e-16,0.00025238,-2.4573e-16,-0.00055046,6.1422e-16,0.0025954,-3.8223e-15,-0.0038874,9.7423e-15,0.0040662,-1.4785e-14,-0.0043484,1.126e-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0


==> anc/P_matrix.txt <==
S


==> anc/Q_matrix.txt <==
1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0.001,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0.001,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0.001,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0.001,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.001,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.001,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.001,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.001,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.001,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.001,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.001,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.001,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.001,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.001,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.001,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.001,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.001,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.001,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.001,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.001,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.001,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.001,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.001,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.001,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.001,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.001,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.001,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.001,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.001,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.001,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-05,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-06,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-06,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-06,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-06,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-06,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-06,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-06,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-06,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-06,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1e-06


==> anc/R_matrix.txt <==
400,0
0,400


==> anc/main_TA3.m <==
    
%The code uses the geometric toolbox GA of http://www3.deis.unibo.it/Staff/FullProf/GiovanniMarro/geometric.htm


function TAC_example

%%%%%%%%%%%%%%%%%
%INPUT PARAMETERS
%%%%%%%%%%%%%%%%%
Tsim =3;  % Simulation interval [0,T]
dim = 40; % N = 40
outn1 = 30; %n1 = 30
outn2 = 31; %n = 31
c = 0.033;  

houtpn1 = @(x) sin(outn1*pi*x);  %g_1
houtpn2 = @(x) sin(outn2*pi*x);  %g_2


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%  Generating a state and  output of a PDE
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


% Noise u_{true}
  ff1 = @(t) 10*cos(5*t); %u_1
  ff2 = @(t) 10*sin(3*t); %u_2


% Noise w_{true}
 output_noise = @(t) 0.01*exp(-0.001*pi^2*c^2*t)*cos(100*t);  

%solving PDE: V_{true}, pde_state=(z_1,z_2), V_{true}(t)=pde_state(t)(sin(n1 pi x),sin(n2 pi x))^T

  [time, pde_state] = ode45( @(t,x) diag([-c^2*pi^2*outn1^2, -c^2*pi^2*outn2^2])*x + [ff1(t);ff2(t)],[0,Tsim],[0;0]);
 
% output y_true 
  pde_output = @(t) pde_state(find((time >= t),1,'first'),:)' +output_noise(t)*ones(2,1);
 
% Auxiliar functions
 pde_output1 = @(t) pde_state(find((time >= t),1,'first'),1) +output_noise(t);
 pde_output2 = @(t) pde_state(find((time >= t),1,'first'),2) +output_noise(t);
 pde_state_function = @(t)  pde_state(find((time >= t),1,'first'),:)';
     


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%  Generating the matrices of the DAE
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
M = mass_matrix_corrected(dim);          %M_N
S = stiffness_matrix_corrected(dim,c);   %Lambda_N A_N
scaling_Matrix = diag((2*[1:dim]'+1)/2); % Lambda_N
Mnoscaling = mass_matrix_corrected_no_conditioning(dim); %hatM_N

HN=eye(dim);

Ndim = 10; %10
G=[eye(Ndim),zeros(Ndim, dim-Ndim)];
A=[S, scaling_Matrix;
   HN, zeros(size(HN,1),dim);
   zeros(Ndim,dim), G];
F=[M, zeros(dim,dim)
   zeros(size(HN,1),2*dim)
   zeros(Ndim,2*dim)
   ];

C1 = (PN(dim, houtpn1))';
C2 = (PN(dim, houtpn2))';
H=[C1,zeros(size(C1,1),dim)
   C2,zeros(size(C2,1),dim)
   ];


ell=[eye(Ndim,dim),zeros(Ndim,size(HN,1)+Ndim)]';



matrix2latex('A_matrix.tex', A);
matrix2latex('F_matrix.tex', F);
matrix2latex('H_matrix.tex', H, 'format', '%f');
matrix2latex('Ell_matrix.tex', ell);

csvwrite('A_matrix.txt',A);
csvwrite('F_matrix.txt', F);
csvwrite('H_matrix.txt', H);
csvwrite('Ell_matrix.txt', ell);

save('DAE_matrices.mat', 'A','F','H','ell');

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%  Checking impulse observability and detectability of the DAE
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

disp('Is impulse observable')
Phi=[F,A;zeros(size(H,1),size(F,2)),H;zeros(size(F)),F];
rank(Phi) == rank(F)+size(A,2)

disp('Is detectable ell'); 
IsDetectable(F,A,H,ell,0.0001)


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%  Observer synthesis
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


Q=blkdiag(0.00001*eye(Ndim), 0.001*blkdiag(eye(dim-Ndim), 0.01*blkdiag(eye(size(HN,1)), 0.1*eye(Ndim))));
R=eye(size(H,1))*400; %100

matrix2latex('Q_matrix.tex', Q, 'format', '%f');
matrix2latex('R_matrix.tex', R,  'format', '%f');

csvwrite('Q_matrix.txt', Q);
csvwrite('R_matrix.txt', R);

save('Q_matrix.mat', 'Q');
save('R_matrix.mat', 'R');

[inf_obs,cost] = DAEInfiniteHorizonObs(A,H,F,ell,Q,R);

disp('Minimax observer ready');

matrix2latex('Ao_matrix.tex', inf_obs.a, 'format', '%f');
matrix2latex('Bo_matrix.tex', inf_obs.b,  'format', '%f');
matrix2latex('Co_matrix.tex', ell'*inf_obs.c, 'format', '%f');

csvwrite('Ao_matrix.txt', inf_obs.a);
csvwrite('Bo_matrix.txt', inf_obs.b);
csvwrite('Co_matrix.txt', ell'*inf_obs.c);

save('Observer', 'inf_obs');


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%  Simulating the observer with y_true
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
nobs = size(inf_obs.a,1);

obs_rh = @(t,x) inf_obs.a * x + inf_obs.b*pde_output(t); 
 
[time,obsxstate] = ode45(obs_rh,time,zeros(nobs,1));

estimate_state = obsxstate*(ell'*inf_obs.c)'; %% estimate of l^TFx

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Evaluating the performance of the observer
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% Projection the eigenfunctions to Legendre basis
PNV = [PN(dim, @(x) sin(outn1*pi*x)), PN(dim, @(x) sin(outn2*pi*x))];


%%%%% Computing l^TFx_{true} %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
sim_size = size(estimate_state,1);
true_state =pde_state*PNV'*scaling_Matrix*ell(1:dim,:);

%%%% Computing the norm (l^TFx_{true} - hat{l^TFx})
estim_error = (true_state   - estimate_state);
estim_error_norm2 = diag(estim_error*estim_error');

figure;
plot(time, estim_error_norm2);
I=title('The difference $\sum_{i=1}^{N_u} (\widehat{\ell^T_iFx}(t) -- \ell_i^TFx)^2$ for $x$ coming from the solution of a PDE');
set(I,'Interpreter','latex');
hold on;


estimate_state_in_legendre= estimate_state*(M(1:Ndim,1:Ndim)\eye(Ndim))'; %P_{N_u}hatV
pde_in_small_legendre=pde_state*(Mnoscaling(1:Ndim,1:Ndim)\PNV(1:Ndim,:))'; %%P_{N_u}V_{true}



%Difference hatV-P_N^{+}P_NV
pde_sol_error = estimate_state_in_legendre-pde_in_small_legendre;
pde_sol_error = diag(pde_sol_error*Mnoscaling(1:Ndim,1:Ndim)*pde_sol_error');


x0=-0.25;

estimate_atx0 = evaluateAtPointInSpace(estimate_state_in_legendre,x0);
true_sol_atx0 = pde_state * [houtpn1(x0),houtpn2(x0)]';
true_sol_legendre_atx0 = evaluateAtPointInSpace(pde_in_small_legendre,x0);
figure;
plot(time,estimate_atx0, 'r', time, true_sol_atx0, 'g', time, true_sol_legendre_atx0, 'm');
I=title(strcat('$\hat{V}(t,x_0),V(t,x_0)$, $P_N^{+}P_N V(t,x_0)$ at',strcat('$', strcat(sprintf('x_0=%f',x0),'$'))));
set(I,'Interpreter','latex');
I2=legend('$\hat{V}((z_0)$','$V(t)(z_0)$', '$P_N^{+}P_N V(t)(z_0)$')
set(I2,'Interpreter','latex');

% Ploting the results
figure;
plot(time,pde_sol_error);
I=title('$\|\hat{V}(t)-V(t)\|_H$');
set(I,'Interpreter','latex');



 figure; 
 subplot(3,1,1);
 plot(time,true_state(:,4),'-g', time, estimate_state(:,4), '-r');
 I=legend('$\ell_4^TFx_{true}$', '$\widehat{\ell_4^TFx}_{true}$');
 set(I,'Interpreter','latex');
 %xlabel('seconds');
subplot(3,1,2);
 plot(time,true_state(:,10),'-g', time, estimate_state(:,10), '-r');
 I2=legend('$\ell_{10}^TFx_{true}$', '$\widehat{\ell_{10}^TFx}_{true}$');
set(I2,'Interpreter','latex');
%xlabel('seconds');
subplot(3,1,3)
plot(time, true_sol_atx0, 'g',time,estimate_atx0, 'r');
%I=title(strcat('$V(t,x_0)$, $\hat{V}(t,x_0)$ at',strcat('$', strcat(sprintf('x_0=%f',x0),'$'))));
set(I,'Interpreter','latex');
I2=legend('$V(t)(z_0)$', '$\hat{\vec V}_{N_u}(y)(t)(z_0)$')
set(I2,'Interpreter','latex');
xlabel('seconds');
I3=ylabel('$^\circ$ C');
set(I3,'Interpreter', 'latex')
end


%Returns an stable LTI inf_obs =(A_o,B_o,C_o,D_o) such that the following holds: if y is the output of
%the descriptor system d/dt Fx = Ax+f, y = Hx+nu, Ex(0)=Ex_0 with x_0'Q0x_0 + int_0^'infty (f'Qf+nu'Rnu), then 
%the response from the zero initial state of inf_obs equals to the signal y
%equals the best minimax estimate of ell'Fx(t) at every time instance t.  
%The function also returns the quadratic minimax error cost.
function [inf_obs,cost] = DAEInfiniteHorizonObs(A,H,F,ell,Q,R)

[K,S,sys_stab,SLMAP] = DAEOptContrInf(F',A',-H',inv(Q),inv(R));

disp('Minimax error')
cost=(SLMAP*F'*ell)'*S*(SLMAP*F'*ell);

n = size(A,1);
p = size(H,1);

inf_obs=ss((sys_stab.A-sys_stab.B*K)', (sys_stab.C(n+1:n+p,:)-sys_stab.D(n+1:n+p,:)*K)', F*SLMAP', zeros(size(F,1),p));

end
%Computes the linear system linsys and the corresponding map LMAP associated with 
%the descriptor system d/dt (Ex)=Ax+Bu

function [linsys,LMAP]=DAE2Lin(E,A,B)
  [U,Sigma,V]=svd(E);

  c=size(A,1);
  n = size(A,2);
  m = size(B,2);

  invSigma = Sigma;
  r = rank(E);
%   r= 20;
  for i=1:r
	invSigma(i,i)=1/sqrt(Sigma(i,i));
  end

  invSigma1 = invSigma(1:r,1:r);
  invSigma2 = invSigma(1:r,1:r);
  if (n > r)
     invSigma1=blkdiag(invSigma1,eye(n-r,n-r));
  end   
  
  if (c > r)
     invSigma2=blkdiag(invSigma2,eye(c-r,c-r));
  end
  
%   size(invSigma2);
%   size(U);
  
  S=invSigma2*U';
  T=V*invSigma1;
  
  S*E*T;
  

  barA = S*A*T; 
  barB = S*B;
  hatA = barA(1:r,1:r);
  G    = [barA(1:r,r+1:n),barB(1:r,:)];
  C    = barA(r+1:c,1:r);
  D    = [barA(r+1:c,r+1:n),barB(r+1:c,:)];

  if (c > r) 
        [V,F] = vstar(hatA,G,C,D);

        V=ima(V);

  
        L=ints(invt(G,V),ker(D));
        
%         
%         disp('Rank L')
%         rank(L)
        
        Bl=[]; Dl=[];
        if (rank(L) ~= 0)
              Bl=V'*G*L;
              Dl = blkdiag(T,eye(m))*[zeros(size(V,1),size(L,2));L];
        end      
           
        if (rank(Dl) ~= size(Dl,2))
            disp('Dl should be full rank'); 
        end    
        
         Al= V'*(hatA+G*F)*V;
         Cl= blkdiag(T,eye(m))*[V;F*V];

        linsys=ss(Al,Bl,Cl,Dl);

        
  
  else
      k = size(G,2);
      linsys = ss (hatA,G,blkdiag(T,eye(m))*[eye(c);zeros(k,c)],[zeros(r,k);eye(k,k)]);
      
  end
  
  
  C=linsys.C;
        
  LMAP=pinv(E*C(1:n,:));
  
  
end


%Computes the stabilzable subspace V_stab of the system system_original and 
%returns the restriction of the original system to the subspace V.
%I.e. if the original system is (A,B,C,D) and V is the orthogonal basis of
%of V_stab, then it returns [V, (V'*A*V, V'*B, C*V,D)].

function [V,stab_sys] = Lin2StabLin(sys_original)

  A = sys_original.A;
  B = sys_original.B;
  C = sys_original.C;
  D = sys_original.D;

  [Xs,Xu,X0] = subsplit(A);

  Ctr  = mininv(A,B);

  V    = sums(Xs,Ctr);

  stab_sys = ss(V'*A*V,V'*B, C*V,D);

end


%Returns the solution S of the algebraic Riccati equation, the state
%feedback K, the stabilizable associated system sys_stab and the
%corresponding map SLMAP for the infinite horizon optimal control problem
%lim x(t1)E'Q0Ex(t1)+int_0^{t_1} x'Qx+u'Ru dt. 

function [K,S,sys_stab,SLMAP] = DAEOptContrInf(E,A,B,Q,R)


[ss2lin, LMAP] =  DAE2Lin(E,A,B);


matrix2latex('Al_matrix.tex', ss2lin.a, 'format', '%f');
matrix2latex('Bl_matrix.tex', ss2lin.b, 'format', '%f');
matrix2latex('Cl_matrix.tex', ss2lin.c,  'format', '%f');
matrix2latex('Dl_matrix.tex', ss2lin.d, 'format', '%f');
matrix2latex('LMAP_matrix.tex', LMAP, 'format', '%f');


csvwrite('Aa_matrix.txt', ss2lin.a);
csvwrite('Ba_matrix.txt', ss2lin.b);
csvwrite('Ca_matrix.txt', ss2lin.c);
csvwrite('Da_matrix.txt', ss2lin.d);
csvwrite('LMAP_matrix.txt', LMAP);

save('AssociatedLin.mat','ss2lin','LMAP');


[V,sys_stab] = Lin2StabLin(ss2lin);

SLMAP = V'*LMAP;

matrix2latex('Ag_matrix.tex', sys_stab.a, 'format', '%f');
matrix2latex('Bg_matrix.tex', sys_stab.b, 'format', '%f');
matrix2latex('Cg_matrix.tex', sys_stab.c, 'format', '%f');
matrix2latex('Dg_matrix.tex', sys_stab.d, 'format', '%f');
matrix2latex('LMAPg_matrix.tex', SLMAP, 'format', '%f');

save('StabilizableAssociatedLin.mat','sys_stab','SLMAP');

csvwrite('Ag_matrix.txt', sys_stab.a);
csvwrite('Bg_matrix.txt', sys_stab.b);
csvwrite('Cg_matrix.txt', sys_stab.c);
csvwrite('Dg_matrix.txt', sys_stab.d);
csvwrite('LMAPg_matrix.txt', SLMAP);

k=size(sys_stab.B,2);
p = size(sys_stab.C,1);
n = size(A,2);
%[K,S,e] = lqry(sys_stab,blkdiag(Q,R),zeros(k,k),zeros(p,k));

Dn=sys_stab.d;
Qn = (sys_stab.c')*blkdiag(Q,R)*(sys_stab.c);
Sn = (sys_stab.c')*blkdiag(Q,R)*sys_stab.d;
Rn = Dn'*blkdiag(Q,R)*Dn;
En = eye(size(sys_stab.a,1));
[S,e,K]=care(sys_stab.a, sys_stab.b, Qn,Rn,Sn,En);

matrix2latex('P_matrix.tex', S, 'format', '%f');
matrix2latex('K_matrix.tex', K, 'format', '%f');
 

csvwrite('P_matrix.txt', 'S');
csvwrite('K_matrix.txt', 'K');


end
function a = projection(dim, f)

% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %
% This function computes a vector a of projection coefficients associated to the given
% function f in the basis spanned by {P_{k+1} - P_{k-1}}_{k=1}^dim
% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %


a = zeros(dim,1); 
for i = 1:dim
    a(i,1) = inner_product(i,f,dim); 
end;
M = mass_matrix_corrected_no_conditioning(dim); 
a = M\a; 

end

function M = mass_matrix_corrected(dim)

% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %
% This function determines the abscisas (x) and weights (w)  for the        %
% Gauss-Legendre quadrature, of order n>1, on the interval [-1, +1].        %
%   Unlike many publicly available functions, 'GaussLegendre_2' is valid    %
%   for n>=46. This is due to the fact that 'GaussLegendre_2' does not      %
%   rely on the build-in Matlab routine 'roots' to determine the roots of   %
%   the Legendre polynomial, but finds the roots by looking for the         %
%   eigenvalues of an alternative version of the companion matrix of the    %
%   n'th degree Legendre polynomial. The companion matrix is constructed    %
%   as a symmetrical matrix, guaranteeing that all the eigenvalues          %
%   (roots) will be real. On the contrary, the 'roots' function uses a      %
%   general form for the companion matrix, which becomes unstable at        %
%   higher orders n, leading to complex roots.                              %
% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %

M = zeros(dim); 
for k = 1:dim
    for n = 1:dim
        if(n == k+2)
            %M(k,n) = -2/(2*i+3);
              M(k,n) = -(2*k+1)/(2*k+3);
            %M(n,k) = -2/(2*n+3);
        end;
        if( n == k-2)
           M(k,n) = -(2*k+1)/(2*k-1);
           
        end;
        if (k == n) 
            %M(i,j) = 4*(2*i+1)/((2*i-1)*(2*i+3));
            M(k,n) = 2*(2*k+1)^2/((2*k-1)*(2*k+3));
        end;
    end;
end;
end

function A = stiffness_matrix_corrected(dim, c)

% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %
% This function determines the stiffness matrix for the Galerkin
% model: A_N = \{ <A \varphi_n,\varphi_k> \} 
%    = \{ < A P_n+1, P_k+1> - <A P_n+1, P_k-1> - <A P_n-1, P_k+1> +<A P_n-1, P_k-1> \}
% where < A P_n, P_k> = 0 if n+2 > k or n+2 \le k and k+n is odd. 
%Otherwise  < A P_n,P_k> = k(k+1) - n(n+1).  
% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %
d = 2*[1:dim]'+1;
d2 = d.*d/2; 
A = -2*c*diag(d2); 

end

function M = mass_matrix_corrected_no_conditioning(dim)

% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %
% This function determines the abscisas (x) and weights (w)  for the        %
% Gauss-Legendre quadrature, of order n>1, on the interval [-1, +1].        %
%   Unlike many publicly available functions, 'GaussLegendre_2' is valid    %
%   for n>=46. This is due to the fact that 'GaussLegendre_2' does not      %
%   rely on the build-in Matlab routine 'roots' to determine the roots of   %
%   the Legendre polynomial, but finds the roots by looking for the         %
%   eigenvalues of an alternative version of the companion matrix of the    %
%   n'th degree Legendre polynomial. The companion matrix is constructed    %
%   as a symmetrical matrix, guaranteeing that all the eigenvalues          %
%   (roots) will be real. On the contrary, the 'roots' function uses a      %
%   general form for the companion matrix, which becomes unstable at        %
%   higher orders n, leading to complex roots.                              %
% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %

M = zeros(dim); 
for k = 1:dim
    for n = 1:dim
        if(n == k+2)
            %M(k,n) = -2/(2*i+3);
              M(k,n) = -2/(2*k+3);
            %M(n,k) = -2/(2*n+3);
        end;
        if( n == k-2)
           M(k,n) = -2/(2*k-1);
           
        end;
        if (k == n) 
            %M(i,j) = 4*(2*i+1)/((2*i-1)*(2*i+3));
            M(k,n) = 4*(2*k+1)/((2*k-1)*(2*k+3));
        end;
    end;
end;
end

function val=evaluateAtPointInSpace(coordinate,x)

[rowN,colN]=size(coordinate);
val=zeros(rowN,1);
for n=1:colN
   Pn1 = legendre(n+1,x,'sch');
   Pn2 = legendre(n-1,x,'sch');
   varphin=Pn1(1,:)-Pn2(1,:);
   val = val+coordinate(:,n)*varphin
end

end



function ip = inner_product(n,f,dim)

% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %
% This function computes discrete inner product of the basis
% function \varphi_n = P_n+1 - P_n-1, P_n is Legendre polynomial of
% order n, and function f, that is
% \int_{-1}^1 \varphi_n(x) f(x) dx = \sum_{j=1}^{dim+2} P_{n+1}(x_j) f(x_j) w_j -
% \sum_{j=1}^{dim+2} P_{n-1}(x_j) f(x_j) w_j where {x_j} are roots of
% P_{dim+2} on (-1,1) , {w_j} are corresponding weights as in Hesthaven Spectral methods
% for time dependent problems, p.87, f. (5.25)  
% f is assumed to be an analytic function 
% dim = dimension of the reduced space
% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %

% compute \sum_{j=1}^{n+2} P_{n+1}(x_j) f(x_j) w_j
[x,w] = GaussLegendre(dim+2);
Pn = legendre(n+1,x,'sch');
int1 = sum(Pn(1,:)'.*w.*f(x)); 
%compute \sum_{j=1}^n P_{n-1}(v_j) f(v_j) u_j 
Pn = legendre(n-1,x,'sch');
int2 = sum(Pn(1,:)'.*w.*f(x)); 

ip = int1 - int2; 
end

function [x, w] = GaussLegendre(n)

% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %
% This function determines the abscisas (x) and weights (w)  for the        %
% Gauss-Legendre quadrature, of order n>1, on the interval [-1, +1].        %
%   Unlike many publicly available functions, 'GaussLegendre_2' is valid    %
%   for n>=46. This is due to the fact that 'GaussLegendre_2' does not      %
%   rely on the build-in Matlab routine 'roots' to determine the roots of   %
%   the Legendre polynomial, but finds the roots by looking for the         %
%   eigenvalues of an alternative version of the companion matrix of the    %
%   n'th degree Legendre polynomial. The companion matrix is constructed    %
%   as a symmetrical matrix, guaranteeing that all the eigenvalues          %
%   (roots) will be real. On the contrary, the 'roots' function uses a      %
%   general form for the companion matrix, which becomes unstable at        %
%   higher orders n, leading to complex roots.                              %
% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %


% © Geert Van Damme
% geert@vandamme-iliano.be
% February 21, 2010    



% Building the companion matrix CM
    % CM is such that det(xI-CM)=P_n(x), with P_n the Legendre polynomial
    % under consideration. Moreover, CM will be constructed in such a way
    % that it is symmetrical.
i   = 1:n-1;
a   = i./sqrt(4*i.^2-1);
CM  = diag(a,1) + diag(a,-1);

% Determining the abscissas (x) and weights (w)
    % - since det(xI-CM)=P_n(x), the abscissas are the roots of the
    %   characteristic polynomial, i.d. the eigenvalues of CM;
    % - the weights can be derived from the corresponding eigenvectors.
[V L]   = eig(CM);
[x ind] = sort(diag(L));
V       = V(:,ind)';
w       = 2 * V(:,1).^2;
end

function a = PN(dim, f)

% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %
% This function computes a vector a of projection coefficients associated to the given
% function f in the basis spanned by {P_{k+1} - P_{k-1}}_{k=1}^dim
% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %


a = zeros(dim,1); 
for i = 1:dim
    a(i,1) = inner_product(i,f,dim); 
end;


end
%returns 1 if (E,A,H) is ell detectable and zero otherwise
function [is_detectable] = IsDetectable(E,A,H, ell, tol)

 [ss2lin, LMAP] =  DAE2Lin(E',A',-H');
 
 
  
 [V,sys_stab] = Lin2StabLin(ss2lin);

 SLMAP = V'*LMAP;

 [c,n] =size(E);

 ConsSet = orth(E'*ss2lin.C(1:c,:));
 
 if (rank(ConsSet)==0)
     ConsSet = zeros(n,1);
 end    
 
 G = orth(E'*sys_stab.C(1:c,:));

  if (rank(G) == 0)
       G = zeros(n,1);
  end     
       

 is_detectable = (rank([G,E'*ell], tol) == rank(G,tol) & (rank([ConsSet, E'*ell],tol)==rank(ConsSet,tol)));


end

function matrix2latex(filename, matrix, varargin)

% function: matrix2latex(...)
% Author:   M. Koehler
% Contact:  koehler@in.tum.de
% Version:  1.1
% Date:     May 09, 2004

% This software is published under the GNU GPL, by the free software
% foundation. For further reading see: http://www.gnu.org/licenses/licenses.html#GPL

% Usage:
% matrix2late(matrix, filename, varargs)
% where
%   - matrix is a 2 dimensional numerical or cell array
%   - filename is a valid filename, in which the resulting latex code will
%   be stored
%   - varargs is one ore more of the following (denominator, value) combinations
%      + 'rowLabels', array -> Can be used to label the rows of the
%      resulting latex table
%      + 'columnLabels', array -> Can be used to label the columns of the
%      resulting latex table
%      + 'alignment', 'value' -> Can be used to specify the alginment of
%      the table within the latex document. Valid arguments are: 'l', 'c',
%      and 'r' for left, center, and right, respectively
%      + 'format', 'value' -> Can be used to format the input data. 'value'
%      has to be a valid format string, similar to the ones used in
%      fprintf('format', value);
%      + 'size', 'value' -> One of latex' recognized font-sizes, e.g. tiny,
%      HUGE, Large, large, LARGE, etc.
%
% Example input:
%   matrix = [1.5 1.764; 3.523 0.2];
%   rowLabels = {'row 1', 'row 2'};
%   columnLabels = {'col 1', 'col 2'};
%   matrix2latex(matrix, 'out.tex', 'rowLabels', rowLabels, 'columnLabels', columnLabels, 'alignment', 'c', 'format', '%-6.2f', 'size', 'tiny');
%
% The resulting latex file can be included into any latex document by:
% /input{out.tex}
%
% Enjoy life!!!

    rowLabels = [];
    colLabels = [];
    alignment = 'l';
    format = [];
    textsize = [];
    if (rem(nargin,2) == 1 || nargin < 2)
        error('matrix2latex: ', 'Incorrect number of arguments to %s.', mfilename);
    end

    okargs = {'rowlabels','columnlabels', 'alignment', 'format', 'size'};
    for j=1:2:(nargin-2)
        pname = varargin{j};
        pval = varargin{j+1};
        k = strmatch(lower(pname), okargs);
        if isempty(k)
            error('matrix2latex: ', 'Unknown parameter name: %s.', pname);
        elseif length(k)>1
            error('matrix2latex: ', 'Ambiguous parameter name: %s.', pname);
        else
            switch(k)
                case 1  % rowlabels
                    rowLabels = pval;
                    if isnumeric(rowLabels)
                        rowLabels = cellstr(num2str(rowLabels(:)));
                    end
                case 2  % column labels
                    colLabels = pval;
                    if isnumeric(colLabels)
                        colLabels = cellstr(num2str(colLabels(:)));
                    end
                case 3  % alignment
                    alignment = lower(pval);
                    if alignment == 'right'
                        alignment = 'r';
                    end
                    if alignment == 'left'
                        alignment = 'l';
                    end
                    if alignment == 'center'
                        alignment = 'c';
                    end
                    if alignment ~= 'l' && alignment ~= 'c' && alignment ~= 'r'
                        alignment = 'l';
                        warning('matrix2latex: ', 'Unkown alignment. (Set it to \''left\''.)');
                    end
                case 4  % format
                    format = lower(pval);
                case 5  % format
                    textsize = pval;
            end
        end
    end

    fid = fopen(filename, 'w');
    
    width = size(matrix, 2);
    height = size(matrix, 1);

    if isnumeric(matrix)
        matrix = num2cell(matrix);
        for h=1:height
            for w=1:width
                if(~isempty(format))
                    matrix{h, w} = num2str(matrix{h, w}, format);
                else
                    matrix{h, w} = num2str(matrix{h, w});
                end
            end
        end
    end
    
    if(~isempty(textsize))
        fprintf(fid, '\\begin{%s}', textsize);
    end

    fprintf(fid, '\\begin{tabular}{|');

    if(~isempty(rowLabels))
        fprintf(fid, 'l|');
    end
    for i=1:width
        fprintf(fid, '%c|', alignment);
    end
    fprintf(fid, '}\r\n');
    
    fprintf(fid, '\\hline\r\n');
    
    if(~isempty(colLabels))
        if(~isempty(rowLabels))
            fprintf(fid, '&');
        end
        for w=1:width-1
            fprintf(fid, '\\textbf{%s}&', colLabels{w});
        end
        fprintf(fid, '\\textbf{%s}\\\\\\hline\r\n', colLabels{width});
    end
    
    for h=1:height
        if(~isempty(rowLabels))
            fprintf(fid, '\\textbf{%s}&', rowLabels{h});
        end
        for w=1:width-1
            fprintf(fid, '%s&', matrix{h, w});
        end
        fprintf(fid, '%s\\\\\\hline\r\n', matrix{h, width});
    end

    fprintf(fid, '\\end{tabular}\r\n');
    
    if(~isempty(textsize))
        fprintf(fid, '\\end{%s}', textsize);
    end

    fclose(fid);

end



==> anc/pathdef.m <==
function p = pathdef
%PATHDEF Search path defaults.
%   PATHDEF returns a string that can be used as input to MATLABPATH
%   in order to set the path.

  
%   Copyright 1984-2007 The MathWorks, Inc.


% DO NOT MODIFY THIS FILE.  IT IS AN AUTOGENERATED FILE.  
% EDITING MAY CAUSE THE FILE TO BECOME UNREADABLE TO 
% THE PATHTOOL AND THE INSTALLER.

p = [...
%%% BEGIN ENTRIES %%%
     matlabroot,'/toolbox/ga:', ...
     matlabroot,'/toolbox/matlab/icons:', ...
     matlabroot,'/toolbox/matlab/strfun:', ...
     matlabroot,'/toolbox/matlab/depfun:', ...
     matlabroot,'/toolbox/matlab/datastoreio:', ...
     matlabroot,'/toolbox/matlab/general:', ...
     matlabroot,'/toolbox/matlab/winfun:', ...
     matlabroot,'/toolbox/matlab/winfun/NET:', ...
     matlabroot,'/toolbox/matlab/iofun:', ...
     matlabroot,'/toolbox/matlab/timefun:', ...
     matlabroot,'/toolbox/matlab/lang:', ...
     matlabroot,'/toolbox/matlab/optimfun:', ...
     matlabroot,'/toolbox/matlab/codetools:', ...
     matlabroot,'/toolbox/matlab/demos:', ...
     matlabroot,'/toolbox/matlab/guide:', ...
     matlabroot,'/toolbox/matlab/elmat:', ...
     matlabroot,'/toolbox/matlab/sparfun:', ...
     matlabroot,'/toolbox/matlab/mapreduceio:', ...
     matlabroot,'/toolbox/matlab/helptools:', ...
     matlabroot,'/toolbox/matlab/graph2d:', ...
     matlabroot,'/toolbox/matlab/graph3d:', ...
     matlabroot,'/toolbox/matlab/graphics:', ...
     matlabroot,'/toolbox/matlab/graphics/obsolete:', ...
     matlabroot,'/toolbox/matlab/plottools:', ...
     matlabroot,'/toolbox/matlab/scribe:', ...
     matlabroot,'/toolbox/matlab/scribe/obsolete:', ...
     matlabroot,'/toolbox/matlab/specgraph:', ...
     matlabroot,'/toolbox/matlab/uitools:', ...
     matlabroot,'/toolbox/matlab/uitools/obsolete:', ...
     matlabroot,'/toolbox/matlab/randfun:', ...
     matlabroot,'/toolbox/matlab/datamanager:', ...
     matlabroot,'/toolbox/matlab/datatypes:', ...
     matlabroot,'/toolbox/matlab/hardware/stubs:', ...
     matlabroot,'/toolbox/matlab/addons:', ...
     matlabroot,'/toolbox/matlab/addons/cef:', ...
     matlabroot,'/toolbox/matlab/addons/fallbackmanager:', ...
     matlabroot,'/toolbox/matlab/specfun:', ...
     matlabroot,'/toolbox/matlab/matfun:', ...
     matlabroot,'/toolbox/matlab/funfun:', ...
     matlabroot,'/toolbox/matlab/images:', ...
     matlabroot,'/toolbox/matlab/datafun:', ...
     matlabroot,'/toolbox/matlab/ops:', ...
     matlabroot,'/toolbox/matlab/polyfun:', ...
     matlabroot,'/toolbox/matlab/verctrl:', ...
     matlabroot,'/toolbox/matlab/elfun:', ...
     matlabroot,'/toolbox/matlab/graphfun:', ...
     matlabroot,'/toolbox/local:', ...
     matlabroot,'/toolbox/matlab/testframework:', ...
     matlabroot,'/toolbox/matlab/testframework/obsolete:', ...
     matlabroot,'/toolbox/simulink/simdemos/simfeatures:', ...
     matlabroot,'/toolbox/simulink/simdemos/simfeatures/modelreference:', ...
     matlabroot,'/toolbox/simulink/simdemos/simfeatures/datadictionary:', ...
     matlabroot,'/toolbox/simulink/sldependency:', ...
     matlabroot,'/toolbox/simulink/simulink/core_templates:', ...
     matlabroot,'/toolbox/simulink/simdemos/industrial:', ...
     matlabroot,'/toolbox/simulink/simdemos/automotive:', ...
     matlabroot,'/toolbox/coder/objectives:', ...
     matlabroot,'/toolbox/simulink/sdi:', ...
     matlabroot,'/toolbox/simulink/simdemos/simgeneral:', ...
     matlabroot,'/toolbox/simulink/simulink/frameedit:', ...
     matlabroot,'/toolbox/simulink/sysarch/sysarch:', ...
     matlabroot,'/toolbox/simulink/simdemos/aerospace:', ...
     matlabroot,'/toolbox/simulink/components:', ...
     matlabroot,'/toolbox/simulink/dee:', ...
     matlabroot,'/toolbox/rtw/targets/AUTOSAR/AUTOSAR/dataclasses:', ...
     matlabroot,'/toolbox/rtw/targets/AUTOSAR/AUTOSAR:', ...
     matlabroot,'/toolbox/rtw/accel:', ...
     matlabroot,'/toolbox/coder/simulinkcoder_core:', ...
     matlabroot,'/toolbox/simulink/blocks:', ...
     matlabroot,'/toolbox/simulink/simulink/dataclasses:', ...
     matlabroot,'/toolbox/simulink/simulink:', ...
     matlabroot,'/toolbox/simulink/simulink/MPlayIO:', ...
     matlabroot,'/toolbox/simulink/simulink/dataobjectwizard:', ...
     matlabroot,'/toolbox/simulink/simulink/slresolve:', ...
     matlabroot,'/toolbox/simulink/simdemos/dataclasses:', ...
     matlabroot,'/toolbox/simulink/simdemos:', ...
     matlabroot,'/toolbox/simulink/simulink/modeladvisor:', ...
     matlabroot,'/toolbox/simulink/simulink/modeladvisor/fixpt:', ...
     matlabroot,'/toolbox/simulink/simdemos/automotive/fuelsys:', ...
     matlabroot,'/toolbox/simulinktest/core/simharness/simharness:', ...
     matlabroot,'/toolbox/simulink/hmi:', ...
     matlabroot,'/toolbox/simulink/simdemos/automotive/powerwindow:', ...
     matlabroot,'/toolbox/simulink/blocks/library:', ...
     matlabroot,'/toolbox/simulink/blocks/library/simulinkcoder:', ...
     matlabroot,'/toolbox/simulink/blocks/obsolete:', ...
     matlabroot,'/toolbox/stateflow/sfdemos:', ...
     matlabroot,'/toolbox/stateflow/stateflow:', ...
     matlabroot,'/toolbox/stateflow/coder:', ...
     matlabroot,'/toolbox/shared/multimedia:', ...
     matlabroot,'/toolbox/sl3d/sl3ddemos:', ...
     matlabroot,'/toolbox/shared/advisor:', ...
     matlabroot,'/toolbox/symbolic/symbolic:', ...
     matlabroot,'/toolbox/shared/controllib/engine:', ...
     matlabroot,'/toolbox/shared/controllib/engine/numerics:', ...
     matlabroot,'/toolbox/shared/controllib/engine/options:', ...
     matlabroot,'/toolbox/shared/controllib/engine/optim:', ...
     matlabroot,'/toolbox/shared/controllib/engine/blocks:', ...
     matlabroot,'/toolbox/hdlcoder/slhdltemplates:', ...
     matlabroot,'/toolbox/shared/spcuilib:', ...
     matlabroot,'/toolbox/matlab/addons_product:', ...
     matlabroot,'/toolbox/shared/dastudio/seqdiagram:', ...
     matlabroot,'/toolbox/simulink/sta/report:', ...
     matlabroot,'/toolbox/sldv/sldv:', ...
     matlabroot,'/toolbox/shared/siglib:', ...
     matlabroot,'/toolbox/matlab/apps:', ...
     matlabroot,'/toolbox/shared/sl_coverage_configset:', ...
     matlabroot,'/toolbox/simulink/simulink/iodata/iomap:', ...
     matlabroot,'/toolbox/shared/dastudio:', ...
     matlabroot,'/toolbox/shared/system/coreblocks:', ...
     matlabroot,'/toolbox/shared/networklib:', ...
     matlabroot,'/toolbox/shared/asynciolib:', ...
     matlabroot,'/toolbox/matlab/networklib:', ...
     matlabroot,'/toolbox/symbolic/symbolicdemos:', ...
     matlabroot,'/toolbox/matlab/audiovideo:', ...
     matlabroot,'/toolbox/realtime:', ...
     matlabroot,'/toolbox/realtime/realtime:', ...
     matlabroot,'/toolbox/realtime/realtime/rtw:', ...
     matlabroot,'/toolbox/shared/configset:', ...
     matlabroot,'/toolbox/matlab/spf/matlabhost:', ...
     matlabroot,'/toolbox/hdlcoder/hdllib/sl_lib:', ...
     matlabroot,'/toolbox/matlab/toolstrip:', ...
     matlabroot,'/toolbox/matlab/external/engines/engine_api:', ...
     matlabroot,'/toolbox/shared/dsp/dialog:', ...
     matlabroot,'/toolbox/shared/mlreportgen/ppt:', ...
     matlabroot,'/toolbox/shared/mlreportgen/ppt/ppt:', ...
     matlabroot,'/toolbox/shared/mlreportgen/ppt/ppt/help:', ...
     matlabroot,'/toolbox/shared/testmeaslib/graphics:', ...
     matlabroot,'/toolbox/coder/codedescriptor_core:', ...
     matlabroot,'/toolbox/shared/controllib/general:', ...
     matlabroot,'/toolbox/coder/coder:', ...
     matlabroot,'/toolbox/shared/rptgen:', ...
     matlabroot,'/toolbox/simulink/fixedandfloat/fxpdemos:', ...
     matlabroot,'/toolbox/shared/cxxfe_mi/cxxfe_mi:', ...
     matlabroot,'/toolbox/coder/trace:', ...
     matlabroot,'/toolbox/matlab/external/interfaces/python:', ...
     matlabroot,'/toolbox/shared/m3i:', ...
     matlabroot,'/toolbox/shared/dsp/simulink/dsp:', ...
     matlabroot,'/toolbox/rtw/rtw:', ...
     matlabroot,'/toolbox/coder/foundation:', ...
     matlabroot,'/toolbox/coder/foundation/build:', ...
     matlabroot,'/toolbox/coder/foundation/build/tools/registry:', ...
     matlabroot,'/toolbox/coder/foundation/tfl:', ...
     matlabroot,'/toolbox/coder/foundation/tfl/AUTOSAR/AUTOSAR4p0/IFX:', ...
     matlabroot,'/toolbox/coder/foundation/tfl/AUTOSAR/AUTOSAR4p0/IFL:', ...
     matlabroot,'/toolbox/coder/foundation/tfl/gui:', ...
     matlabroot,'/toolbox/coder/foundation/templates:', ...
     matlabroot,'/toolbox/shared/simtargets:', ...
     matlabroot,'/toolbox/shared/reqmgt:', ...
     matlabroot,'/toolbox/shared/reqmgt/mmutils:', ...
     matlabroot,'/toolbox/slvnv/reqmgt:', ...
     matlabroot,'/toolbox/fixedpoint/fixedpointtool:', ...
     matlabroot,'/toolbox/matlab/system:', ...
     matlabroot,'/toolbox/target/codertarget:', ...
     matlabroot,'/toolbox/target/codertarget/rtw:', ...
     matlabroot,'/toolbox/target/codertarget/matlabcoder:', ...
     matlabroot,'/toolbox/shared/coder/coder:', ...
     matlabroot,'/toolbox/control/control:', ...
     matlabroot,'/toolbox/control/ctrlguis:', ...
     matlabroot,'/toolbox/control/ctrlobsolete:', ...
     matlabroot,'/toolbox/control/ctrlutil:', ...
     matlabroot,'/toolbox/shared/controllib/requirements:', ...
     matlabroot,'/toolbox/shared/codeinstrum/codeinstrum:', ...
     matlabroot,'/toolbox/simulink/sta/repository:', ...
     matlabroot,'/toolbox/simulink/sta/repository/util:', ...
     matlabroot,'/toolbox/matlab/toolboxmanagement:', ...
     matlabroot,'/toolbox/shared/slvnv:', ...
     matlabroot,'/toolbox/shared/hadoopserializer:', ...
     matlabroot,'/toolbox/robust/rctdemos:', ...
     matlabroot,'/toolbox/shared/glue:', ...
     matlabroot,'/toolbox/shared/glue/studio:', ...
     matlabroot,'/toolbox/realtime/realtime/hwconnection:', ...
     matlabroot,'/toolbox/control/ctrldemos:', ...
     matlabroot,'/toolbox/coder/emlcodermex:', ...
     matlabroot,'/toolbox/shared/hwconnectinstaller/common:', ...
     matlabroot,'/toolbox/simulink/simulink/iodata/ioformat:', ...
     matlabroot,'/toolbox/shared/sldv_sfcn/sldv_sfcn:', ...
     matlabroot,'/toolbox/shared/hdlshared/hdlshared_gui:', ...
     matlabroot,'/toolbox/shared/system/simulink:', ...
     matlabroot,'/toolbox/shared/hwconnectinstaller:', ...
     matlabroot,'/toolbox/matlab/uitools/uicomponents/components:', ...
     matlabroot,'/toolbox/simulink/sta/derivedSignals:', ...
     matlabroot,'/toolbox/shared/simulation_data_repository:', ...
     matlabroot,'/toolbox/idelink/foundation:', ...
     matlabroot,'/toolbox/idelink/foundation/util:', ...
     matlabroot,'/toolbox/idelink/foundation/errorhandler:', ...
     matlabroot,'/toolbox/idelink/foundation/xmakefile:', ...
     matlabroot,'/toolbox/idelink/foundation/hookpoints:', ...
     matlabroot,'/toolbox/slvnv/simcoverage:', ...
     matlabroot,'/toolbox/matlab/cefclient:', ...
     matlabroot,'/toolbox/simulink/simulink/slproject:', ...
     matlabroot,'/toolbox/simulink/simulink/slproject/menu:', ...
     matlabroot,'/toolbox/shared/sldv:', ...
     matlabroot,'/toolbox/shared/sdi:', ...
     matlabroot,'/toolbox/ident/iddemos:', ...
     matlabroot,'/toolbox/ident/iddemos/examples:', ...
     matlabroot,'/toolbox/shared/sl_async_streaming:', ...
     matlabroot,'/toolbox/coder/rtiostream:', ...
     matlabroot,'/toolbox/simulink/sta/scenarioconnector:', ...
     matlabroot,'/toolbox/simulink/sta/scenarioconnector/ui:', ...
     matlabroot,'/toolbox/simulink/sta/scenarioconnector/ui/toolstrip/modelsection:', ...
     matlabroot,'/toolbox/simulink/sta/editor/ui:', ...
     matlabroot,'/toolbox/simulink/sta/ui:', ...
     matlabroot,'/toolbox/simulink/sta/ui/comparisontool:', ...
     matlabroot,'/toolbox/simulink/sta/ui/mapping:', ...
     matlabroot,'/toolbox/simulink/sta/ui/mapping/callbacks:', ...
     matlabroot,'/toolbox/simulink/sta/ui/mapping/util:', ...
     matlabroot,'/toolbox/simulink/sta/ui/toolstrip:', ...
     matlabroot,'/toolbox/simulink/sta/ui/toolstrip/open/streaming:', ...
     matlabroot,'/toolbox/simulink/sta/ui/toolstrip/help:', ...
     matlabroot,'/toolbox/simulink/sta/ui/toolstrip/open:', ...
     matlabroot,'/toolbox/simulink/sta/ui/toolstrip/session:', ...
     matlabroot,'/toolbox/simulink/sta/ui/toolstrip/report:', ...
     matlabroot,'/toolbox/sl3d/sl3d:', ...
     matlabroot,'/toolbox/simulink/sl_async_streaming:', ...
     matlabroot,'/toolbox/shared/sl_web_widgets:', ...
     matlabroot,'/toolbox/matlab/webcam:', ...
     matlabroot,'/toolbox/shared/testmeaslib/general:', ...
     matlabroot,'/toolbox/shared/slci/slci:', ...
     matlabroot,'/toolbox/simulink/sta/sourceBlocks:', ...
     matlabroot,'/toolbox/shared/simulink/sysarch/sysarch:', ...
     matlabroot,'/toolbox/matlab/timeseries:', ...
     matlabroot,'/toolbox/matlab/hds:', ...
     matlabroot,'/toolbox/simulink/simulink/upgradeadvisor:', ...
     matlabroot,'/toolbox/simulink/simulink/performance:', ...
     matlabroot,'/toolbox/simulink/simulink/performance/performancea:', ...
     matlabroot,'/toolbox/shared/measure:', ...
     matlabroot,'/toolbox/shared/sl_messages:', ...
     matlabroot,'/toolbox/matlab/external/interfaces/webservices/wsdl:', ...
     matlabroot,'/toolbox/shared/system/coder:', ...
     matlabroot,'/toolbox/ident/ident:', ...
     matlabroot,'/toolbox/ident/nlident:', ...
     matlabroot,'/toolbox/ident/idobsolete:', ...
     matlabroot,'/toolbox/ident/idguis:', ...
     matlabroot,'/toolbox/ident/idutils:', ...
     matlabroot,'/toolbox/ident/idrecursive:', ...
     matlabroot,'/toolbox/ident/idhelp:', ...
     matlabroot,'/toolbox/coder/connectivity:', ...
     matlabroot,'/toolbox/rtw/targets/connectivity:', ...
     matlabroot,'/toolbox/fixedpoint/fixedpoint:', ...
     matlabroot,'/toolbox/matlab/external/engines/python:', ...
     matlabroot,'/toolbox/fixpoint:', ...
     matlabroot,'/toolbox/fixpoint/fpca:', ...
     matlabroot,'/toolbox/shared/controllib/graphics:', ...
     matlabroot,'/toolbox/shared/controllib/graphics/utils:', ...
     matlabroot,'/toolbox/shared/controllib/graphics/plotoptions:', ...
     matlabroot,'/toolbox/shared/slcontrollib:', ...
     matlabroot,'/toolbox/shared/sigbldr:', ...
     matlabroot,'/toolbox/hdlcoder/hdllib/ml_lib:', ...
     matlabroot,'/toolbox/simulink/simulink/slproject/examples:', ...
     matlabroot,'/toolbox/shared/mlreportgen/dom:', ...
     matlabroot,'/toolbox/shared/mlreportgen/dom/dom:', ...
     matlabroot,'/toolbox/shared/mlreportgen/dom/dom/help:', ...
     matlabroot,'/toolbox/matlab/addons_zip:', ...
     matlabroot,'/toolbox/coder/profile:', ...
     matlabroot,'/help/toolbox/control/examples:', ...
     matlabroot,'/toolbox/simulink/blocks/sb2sl:', ...
     matlabroot,'/toolbox/shared/comparisons:', ...
     matlabroot,'/toolbox/shared/cgxe/cgxe:', ...
     matlabroot,'/toolbox/matlab/imagesci:', ...
     matlabroot,'/toolbox/simulink/simulink/slproject/templates:', ...
     matlabroot,'/toolbox/shared/dspblks/dspblks:', ...
     matlabroot,'/toolbox/shared/dspblks/dspmex:', ...
     matlabroot,'/toolbox/matlab/connector/connector:', ...
     matlabroot,'/toolbox/shared/slreportgen/reportexplorer:', ...
     matlabroot,'/toolbox/simulink/fixedandfloat:', ...
     matlabroot,'/toolbox/simulink/fixedandfloat/obsolete:', ...
     matlabroot,'/toolbox/shared/instrument:', ...
     matlabroot,'/toolbox/simulink/compiled_model_interface:', ...
     matlabroot,'/toolbox/shared/polyspace:', ...
     matlabroot,'/toolbox/shared/dastudio/dpvu/dpvu:', ...
     matlabroot,'/toolbox/shared/dastudio/dpvu/dpvu/metamodel:', ...
     matlabroot,'/toolbox/shared/dastudio/dpvu/dpvu/actions:', ...
     matlabroot,'/toolbox/matlab/external/interfaces/webservices/restful:', ...
     matlabroot,'/toolbox/matlab/external/interfaces:', ...
     matlabroot,'/toolbox/matlab/external/interfaces/webservices:', ...
     matlabroot,'/toolbox/matlab/configtools:', ...
     matlabroot,'/toolbox/matlab/spf/matlabservices:', ...
     matlabroot,'/toolbox/shared/mldatx:', ...
     matlabroot,'/toolbox/eml/eml:', ...
     matlabroot,'/help/toolbox/robust/examples:', ...
     matlabroot,'/toolbox/shared/system/sfun:', ...
     matlabroot,'/toolbox/simulink/simulink_data_dictionary/sldd:', ...
     matlabroot,'/toolbox/fixedpoint/fidemos:', ...
     matlabroot,'/toolbox/shared/simulink:', ...
     matlabroot,'/toolbox/matlab/supportpackagemanagement:', ...
     matlabroot,'/toolbox/robust/robust:', ...
     matlabroot,'/toolbox/robust/rctlmi:', ...
     matlabroot,'/toolbox/robust/rctutil:', ...
     matlabroot,'/toolbox/robust/rctguis:', ...
     matlabroot,'/toolbox/robust/rctobsolete/robust:', ...
     matlabroot,'/toolbox/robust/rctobsolete/lmi:', ...
     matlabroot,'/toolbox/robust/rctobsolete/mutools/commands:', ...
     matlabroot,'/toolbox/robust/rctobsolete/mutools/subs:', ...
     matlabroot,'/toolbox/matlab/toolbox_packaging:', ...
     matlabroot,'/toolbox/shared/cgir_fe:', ...
     matlabroot,'/toolbox/coder/coverage:', ...
     matlabroot,'/toolbox/simulink/sltemplate:', ...
%%% END ENTRIES %%%
     ...
];

p = [userpath,p];

